Improving 3d Ising OPE Coefficients with Fuzzy Sphere Conformal Generators

We use the $K$ special conformal generator in the Fuzzy sphere setup of the Ising CFT to determine primary states. For $\Delta \lesssim 8$, we recover the known primaries and find several new ones, including in the parity-odd sector. We then use these primaries to compute OPE coefficients. We find that using primaries constructed from special-$K$ allows for better extrapolation of OPE coefficients to the CFT limit, because of the existence of an $O(1)$ gap between primaries and descendants in the spectrum of eigenvalues of $|K|^2$ which protects the primaries from strongly mixing with descendants. We compare the CFT data we obtain with the Eigenstate Thermalization Hypothesis.

==> OPECoefficientsMatrix.m <==
(* ::Package:: *)

(* ::Text:: *)
(*For <scalar| Subscript[n, x/z] | \[ScriptL] > the data correspond to \[Lambda]^(0)*)
(*For the spinning matrix elements the data correspond to <\[ScriptL], jz=0| \[Integral] Subscript[Y, L,0]  Subscript[n, x/z] | \[ScriptL]', jz=0>  with L= |\[ScriptL]-\[ScriptL]' |,|\[ScriptL]-\[ScriptL]' |+2,..., \[ScriptL]+\[ScriptL]'. Notice we have results only for L<= 10 and  there are no Subscript[Y, L,0] for L>N. *)
(*NB: The OPE coefficients of the form Subscript[\[Lambda], O \[Sigma]/\[Epsilon]\!\(TraditionalForm\`*)
(*\*SubscriptBox[\(\[Sigma]\), \(6\)]\)'] have some cases where we didn't rephase all the states in order to impose the property that the signs of the OPE coefficients are approximately continuous functions of N at N=8,...,12 (above 12 they always are). The signs we provide are always consistent within a fixed value of N, so there is no error; rather, the point is that it's convenient (but not strictly necessary) to have each OPE coefficient be a nearly continuous functions of N.*)


(* ::Item:: *)
(*Sec. Results contains \[Sigma]Matrix[N]= < Subscript[Z, 2]- even primary | Subscript[n, z] |   Subscript[Z, 2]- odd primary > for N=8, ..., 16; \[Epsilon]MatrixEven[N]= < Subscript[Z, 2]- even primary | Subscript[n, x] |   Subscript[Z, 2]- even primary > for N=8, ..., 16 and  \[Epsilon]MatrixOdd[N]= < Subscript[Z, 2]- odd primary | Subscript[n, x] |   Subscript[Z, 2]- odd primary > for N=8, ..., 16. *)


(* ::Item:: *)
(*Sec. Convention from Harmonics to OPE coefficients contains useful relations to go from integrals over harmonics to usual CFT tensor structure as detailed in Appendix C *)


(* ::Item:: *)
(*Sec. Getting Matrix elements  contains a useful command to easily access matrix elements at any N*)


(* ::Subsection::Closed:: *)
(*Results*)


Table[\[Sigma]Matrix[n]={{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",1.`,0.00022311910481435745`,0.0012544883801015425`,-0.00024919028096803334`,-0.017499885136767642`,0.000042645036301351196`,0.0023259700146099015`,0,-0.005657460038390794`,0.0011315282443990487`,-0.0006105531072106436`},{"\[Epsilon]",1.0108869565529226`,-0.004201331301356191`,0.5704350043697664`,0.0004054495278018614`,0.287961527508749`,0.0016610709709066543`,0.17028225268761665`,0,0.0920473425799554`,0.04650228722903856`,0.012994522838569071`},{"\[Epsilon]p",-0.02707219155770172`,0.9301964556545197`,0.7386933491432717`,-0.39623992287399223`,0.2542865923924427`,0.3147864476662093`,0.24559984516910158`,0,0.06773343214610802`,0.08877489765914655`,0.020777069137285366`},{"\[Epsilon]pp",-0.00018171015338262406`,0.8662899705998097`,0.0014208269435312356`,1.1197072326152842`,0.027753101188455507`,-0.7513281452617571`,0.1359150219818064`,0,0.028742059911760195`,-0.002623150790856942`,0.010174456275319713`},{"\[Epsilon]ppp",-0.00037321395140506525`,0.03580762763855305`,0.17105588799474677`,-0.11600734527893157`,-0.15797396560122814`,-0.6244609968702763`,-0.2686933512413678`,0,0.017016672769949028`,-0.00931386375773355`,-0.007179871256925564`},{"T",0.5640421107502963`,0.001876372988154822`,{0.6046341560127385`,-0.12368352951096591`,-0.011851907544018861`},{-0.0004527237839692901`,-0.0018168014040037554`,-0.000014559229920748184`},{0.6158727569557556`,-0.03353767161725429`,-0.0024913664323550394`},{-0.002293133868489976`,0.0012915127215429828`,-0.00023049656146382642`},{0.07063199614459188`,-0.02387380053209759`,-0.0009865368369257265`},{0,0,0},{0.09102096514982293`,-0.007105818638939407`,-0.00007900434136692678`},"NA","NA"},{"Tp",0.004714230328163044`,0.9480161676233019`,{0.7212686807985382`,-0.12742770258427888`,-0.038252084477893064`},{0.7120403599475087`,-0.1087556208586952`,-0.05218159698028164`},{-0.057310396119350106`,0.05312995116894033`,0.006433398822373048`},{-0.3125980701698221`,-0.029641608540998454`,-0.004042863742794847`},{-0.2984940498474476`,-0.0026728882417790846`,-0.0010700587554917994`},{0,0,0},{0.044255617993586016`,0.003202407017479334`,0.00003592254022588854`},"NA","NA"},{"Tpp",0.0008055576847499415`,-0.0644887657810092`,{-0.005039911112501409`,-0.11596088804035348`,0.022594794009915552`},{-0.004326412419275637`,0.16948583940485049`,-0.021251731333047877`},{0.08432050901545643`,0.012432585560496721`,-0.001911810714810333`},{-0.06088214037726801`,-0.13346383856810806`,0.009769487190997721`},{0.037987794732631815`,0.03622949875281554`,0.0001663816568261251`},{0,0,0},{-0.08608347929365698`,-0.0037229887358058893`,0.000014147133591409928`},"NA","NA"},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.13338802908079417`,-0.1910585966437465`,{-0.10393798627346114`,-0.009457603634938638`,0.0009205026219472282`},{0.11951819141333354`,0.00785156346895018`,0.0013860797825217173`},{-0.45195350346612767`,-0.010545468839033343`,-0.006560415095467427`,-0.000183609720694478`},{-0.0770375930131165`,0.0023445641615049626`,-0.0032112480025964793`,7.02972861806347`*^-7},"NA","NA","NA","NA","NA"},{"Cp",0.08122334749476835`,0.2236084145483183`,{-0.22084244086618005`,0.0060116390192643115`,0.00005089644286109147`},{-0.026552485024505322`,-0.020672255214158657`,-0.003017355171832301`},{0.39084274183668366`,-0.07027895678439787`,-0.0010265882204435596`,0.00003181549065537552`},{0.08857480974053407`,-0.04189020034291211`,0.005096145447409017`,0.0002591042739445454`},"NA","NA","NA","NA","NA"},{"Cpp",0.046667534765746435`,0.3030661301972386`,{0.0745758658486511`,-0.031157108682091716`,-0.004625216882981187`},{-0.3127424127206743`,0.011417399356580229`,0.0002926994711536685`},{-0.2639879773337648`,0.013613917854040867`,0.007512480727950352`,0.0004655233477771994`},{0.1442172604679947`,0.05271386307678459`,-0.0001998674818308485`,-0.00043464446641634113`},"NA","NA","NA","NA","NA"},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.043292916763698945`,0.009297918050022216`,"NA","NA","NA","NA","NA","NA","NA","NA","NA"}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",1.`,0.00021456105345405574`,0.0009698123559103263`,-0.000254269765920616`,-0.015853355467016068`,0.000054407470349808366`,0.002305302565030467`,0,-0.005073044982205116`,0.0012382926818806132`,-0.000461331078801333`},{"\[Epsilon]",1.0159981509400116`,-0.00695366472911258`,0.5972434152365225`,0.0027705345192998465`,0.30266524107625276`,0.0011402316168945676`,0.20311501888292988`,0,0.10963225104313215`,0.045317605316472755`,0.03322195230732162`},{"\[Epsilon]p",-0.02935249579425231`,0.9745813979490785`,0.6920897231216309`,-0.45112141987004517`,0.24313173122837556`,0.35924812013526447`,0.29592626571816566`,0,0.08520754027911288`,0.08426788714650535`,0.05610911308403616`},{"\[Epsilon]pp",-0.00022644717233411815`,0.9365103567927131`,-0.007649356215990962`,1.0356483827815741`,0.02577675349431785`,-0.6962400846223457`,0.07294215232211157`,0,0.01742052656269121`,-0.0018734177999153443`,0.015167589553503353`},{"\[Epsilon]ppp",-0.0004301196274434174`,0.04508586468652693`,0.20214321070148575`,-0.10761954143700658`,-0.1657327047085462`,-0.5851998503725631`,-0.22266536348927574`,0,-0.021379264912719322`,-0.03125971013562197`,-0.028086574834205364`},{"T",0.5770804389875148`,-0.00009321837261445566`,{0.6215993885265112`,-0.11959678243117763`,-0.011835378123242908`},{0.0015897724475076249`,-0.002512812168163792`,0.00018676806447636947`},{0.6251009706900751`,-0.03072860729168943`,-0.0026633871409178353`},{-0.004698453126767189`,0.0017199384609801506`,-0.00010051925404116995`},{0.08093159997785844`,-0.023842867661527316`,-0.0012790101515002758`},{0,0,0},{0.10026524912201261`,-0.006914445390376675`,-0.0001635349781006721`},{-0.021555298600320447`,-0.003978408155272566`,-0.00005244656991157188`},{0.04878694764842203`,-0.002097477148632197`,-0.00007480706453266886`}},{"Tp",0.005637799288057494`,0.8807254601656161`,{0.7536243755254793`,-0.12468732837528243`,-0.0373224397177535`},{0.7675632370858813`,-0.10540859963461471`,-0.05328685192975257`},{-0.05537731870762064`,0.05087054103559971`,0.006807543464225149`},{-0.33902818443058313`,-0.03291041977983546`,-0.004031027899006189`},{-0.24759166763293203`,-0.011610268591561087`,-0.0025904459526572606`},{0,0,0},{0.03250840442234972`,0.006594161504718171`,0.00023060932444371248`},{-0.030000798630092956`,0.0005771512999214903`,-0.00007327791562705894`},{-0.053186983156888565`,0.0008579359834478347`,-0.00002936120624842877`}},{"Tpp",0.0008186501397109508`,-0.03718279329837283`,{-0.013208233170065352`,-0.12961699083459716`,0.024423898645811293`},{-0.09370676801085144`,0.16865972825064496`,-0.01015022468658808`},{0.095232391633797`,0.011983560827552956`,-0.0029853570192922576`},{-0.06305691175330273`,-0.11473342489027201`,0.010593364956358589`},{0.07385754601271491`,0.03697859140879217`,0.00137524301746295`},{0,0,0},{-0.06609368722888614`,-0.0020654149948541416`,-0.0000558910028984573`},{0.010942813765905108`,0.002097757636202841`,-0.00007449827287504377`},{-0.007464704174164867`,0.0038743301082060527`,0.000019318332143349984`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.1730120470109153`,0.09661137051683291`,{-0.14938311931408432`,-0.018235050779392505`,-0.0014275985496681365`},{-0.04256279637221892`,-0.0021362768731698705`,-0.0008196464078786318`},{-0.23927995580737613`,-0.032433670212966365`,-0.0028401792475690685`,0.00004685200114348227`},{0.04506019067899585`,-0.000246966724934099`,-0.00012135721645557979`,-0.00008417192630568831`},{0.6277796470074964`,-0.13458367010854808`,-0.018675664000856053`,-0.0010083627903650955`,-7.915893022167995`*^-6},{0,0,0,0,0},"NA","NA","NA"},{"Cp",0.0019178672630973308`,0.14285086817944714`,{-0.18147352704859387`,0.019358289156825807`,0.001931301260493438`},{0.04507278448211011`,-0.022734103961496277`,-0.0033637562560516845`},{0.6214865241634429`,-0.0561351257676647`,-0.0018153892333913708`,-0.00012857478788315025`},{0.047580796007725495`,-0.05298173904970289`,0.004684984870908335`,0.00041323030307952805`},{0.08115658294777478`,0.009630082091560382`,0.012011465855179298`,0.001692016438207359`,0.000024438111043874127`},{0,0,0,0,0},"NA","NA","NA"},{"Cpp",-0.021342149404751834`,0.3947715954606197`,{0.10100292826838354`,-0.020713622942180796`,-0.005005709347099434`},{-0.303450341244812`,-0.007310620067845059`,-0.003056015008732926`},{0.06791959978007595`,0.011056876912570932`,0.01016483953844133`,0.0006161741185245353`},{0.15862256990821533`,0.03329988234345886`,0.0007364993401494959`,-0.0005740309556415606`},{0.5620899404320033`,-0.10806386336180503`,-0.014991427781598916`,0.00010336944130067698`,-0.00004750452982509063`},{0,0,0,0,0},"NA","NA","NA"},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.04990033969661558`,0.010763972571179893`,{-0.04240831910224846`,-0.0001427186998554198`,3.2961614632976475`*^-7},{-0.003507093451829823`,-0.0003795471104530716`,-0.00001883576932479189`},"NA","NA","NA","NA","NA","NA","NA"}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",1.`,0.000195613900528374`,0.0007550353974646514`,-0.00024159874162185398`,-0.01429570289193423`,0.00007221312106620698`,0.0022672083837574747`,0,-0.004191253279485812`,0.001360056895246778`,-0.00012094548909851747`},{"\[Epsilon]",1.0199913050316884`,-0.009743877566475859`,0.6181479736902984`,0.006215772779840492`,0.31422351319227143`,0.0008533211820161152`,0.2203157789961118`,0,0.11922749326802218`,0.04350469437438454`,0.05365035406231386`},{"\[Epsilon]p",-0.03124706717993653`,1.0081415939565865`,0.6567945909380187`,-0.4924978272739353`,0.23325903361461828`,0.3998312557894253`,0.29083897157998895`,0,0.08083888669673679`,0.07801923618216575`,0.08320695333817324`},{"\[Epsilon]pp",-0.00027185395569455953`,0.9873552524308329`,-0.017217922629047772`,0.9675420077290032`,0.025013468193546485`,-0.6563946577130091`,0.08634100566527075`,0,0.028814813594531564`,-0.003816727609890882`,0.020256705711417453`},{"\[Epsilon]ppp",-0.00046384211889554663`,0.053735317970616765`,0.22723616455364862`,-0.09791644607783437`,-0.16842209721120313`,-0.5577854550987417`,-0.23675022018366737`,0,-0.04037404654978491`,-0.024499818487056246`,-0.058471503176427284`},{"T",0.5871249439898698`,-0.0014664071117742854`,{0.6344355082792349`,-0.11617733098037149`,-0.011597153614809804`},{0.004635267975274343`,-0.00321442652180275`,0.00027871169282083457`},{0.6316697138336133`,-0.028547357211302863`,-0.0027168075557470815`},{-0.005943330363870133`,0.0023088907532668843`,-0.0002570583711592407`},{0.08765900857422151`,-0.022605256491770278`,-0.0013617342416328245`},{0,0,0},{0.10579809080661598`,-0.006445731052708815`,-0.00024343051704702612`},{-0.035673794948528716`,-0.002826634379913223`,-0.00012369346875677214`},{0.04547274152545275`,-0.0037783246254848896`,-0.00010242668051642012`}},{"Tp",0.006493229502484351`,0.827869088968683`,{0.775971192566131`,-0.120176949708054`,-0.03618800591074004`},{0.8112595482814715`,-0.10356330518511163`,-0.052792200997443674`},{-0.05517786813980823`,0.04878952043943744`,0.007002351143630978`},{-0.35420457093836655`,-0.0341336213615259`,-0.004311823434784058`},{-0.23309718419173722`,-0.015285332128211815`,-0.0035807552222569343`},{0,0,0},{0.03493530808852269`,0.00699035030817925`,0.0003239778889247499`},{-0.014683979870006941`,-0.0006985428959071286`,-0.00010845253569556901`},{-0.058498536626683265`,0.0001954973883839055`,-0.00015712123460509151`}},{"Tpp",0.0008571375927495353`,-0.027308558288500075`,{-0.009753711888976054`,-0.14166316843811227`,0.02489459278800903`},{-0.09676101815579691`,0.15798010257563308`,-0.006577166066287355`},{0.10284246532744636`,0.012590685230343865`,-0.0036596593864564844`},{-0.06403056754683939`,-0.10698365079375428`,0.009245651318127726`},{0.07707613614150437`,0.03598667383475121`,0.002488636439824604`},{0,0,0},{-0.06824496580986554`,-0.002560704323817022`,-0.00011488086707809694`},{0.015464223025050156`,0.0017241787237500946`,9.28728492088479`*^-6},{0.0006263450789962612`,0.005384028347080157`,-0.000019531051728947524`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.18495098505394875`,0.06368108417694977`,{-0.14962503875249436`,-0.016822698997796814`,-0.0010726156013229338`},{-0.013440542840991325`,-0.0023538056563111504`,-0.0007374586651258929`},{-0.232139233321729`,-0.029437273620619247`,-0.0038385270444726526`,-0.00002117295880203018`},{0.035962556748021055`,-0.005134560867118237`,-0.00023152585198433733`,-0.000026970304977529295`},{0.5964411032699019`,-0.11579188984822586`,-0.01828662200870566`,-0.0015007073352080083`,-0.000029756244560372006`},{0,0,0,0,0},{0.444371528553278`,-0.0380189582098842`,-0.007017260643822746`,-0.00032139123018379897`,-2.2214415694530757`*^-6},"NA","NA"},{"Cp",0.0011499639352986046`,0.13735683214054725`,{-0.18393892483863056`,0.01852010681237873`,0.0022970261815519573`},{0.0420461577154998`,-0.021102336631686706`,-0.003416886768146865`},{0.6384883196655552`,-0.052484075302893965`,-0.002118698275842667`,-0.0001847507576847219`},{0.046443859133121025`,-0.050876404798359226`,0.003857940574865018`,0.0003810477151382764`},{0.08233177378447604`,0.009090455845141293`,0.010262737620550294`,0.0020295817784103036`,0.00007101181378018105`},{0,0,0,0,0},{-0.18840080038378415`,-0.05324552348918113`,-0.00549320109873542`,5.6996740115789814`*^-6,7.891352979951039`*^-6},"NA","NA"},{"Cpp",-0.005709469323497198`,0.3979404349147767`,{0.09862998183563877`,-0.02240328107321438`,-0.00551747929590821`},{-0.28470646724425247`,-0.0129177196056161`,-0.004757654162434553`},{0.04611113856145374`,0.008575842081565276`,0.009963662649738551`,0.0007224393063927009`},{0.15048629483720827`,0.027908383587088664`,-0.0005141500861923612`,-0.0006831642285602158`},{0.6548256044504425`,-0.1194207127571887`,-0.018655015504110375`,-0.0007712002312058435`,-0.00014310387888773248`},{0,0,0,0,0},{-0.10139303184236033`,0.030290615647910912`,0.004636049034423501`,0.00045914695727062373`,1.8265561247463187`*^-6},"NA","NA"},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.0535339303535375`,0.01165328817852757`,{-0.040503575547338556`,-0.0010371865521386836`,-0.000018694940473858195`},{-0.004210446248107958`,-0.00033865532917804587`,-0.00003481753094976329`},{-0.04704000717105444`,-0.008492893132736068`,-0.0004210135583130745`,-9.69734799313137`*^-6},{-0.011981075108820577`,0.00023666402929741203`,0.000035904020037873996`,2.5562956814314014`*^-6},"NA","NA","NA","NA","NA"}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",1.`,0.00017244484643546025`,0.000592161079487895`,-0.00022671607221816815`,-0.01288690352922473`,0.0001023361307226087`,0.0020725248333887144`,0,-0.0034738839115657514`,-0.001199631332565536`,-0.00010056332093343428`},{"\[Epsilon]",1.0231826114369629`,-0.01243012377790988`,0.6348636556197592`,0.009136624621434457`,0.32353218293541997`,0.0002910585275532089`,0.23960982226379637`,0,0.1300021787648467`,-0.03937218243221892`,0.06904640022738474`},{"\[Epsilon]p",-0.0328455764089492`,1.0344464938781972`,0.628675283412937`,-0.525921133168872`,0.22548661384569396`,0.4274210552215246`,0.2861815091745986`,0,0.09438193421642513`,-0.06832992683595417`,0.10030268689660492`},{"\[Epsilon]pp",-0.0002477033322783641`,1.0242783556637924`,-0.014554894910674248`,0.8984929131137519`,0.030753907161835434`,-0.6269546800801901`,0.06838911072321205`,0,0.02054840631248494`,-0.0058006396562429695`,0.015678608335076227`},{"\[Epsilon]ppp",-0.0004820188625204996`,0.06820671195055956`,0.24739134617107347`,-0.083195351957361`,-0.16973822130376873`,-0.5283436707511311`,-0.2363903962345472`,0,-0.06015530524924665`,0.021200314657861978`,-0.07629977791792483`},{"T",0.5950540049030018`,-0.0023967017861940424`,{0.6444515110665413`,-0.11332169396281706`,-0.011258580184704254`},{0.007064509583642764`,-0.0037070680426404008`,0.0003114831301386052`},{0.6365387672016892`,-0.026830019497266887`,-0.0027047699245933148`},{-0.008188856345881224`,0.002631839315911908`,-0.0003055685361056615`},{0.09262501786805148`,-0.02201008335622765`,-0.0012861531756202537`},{0,0,0},{0.10912800508606905`,-0.006322506360760252`,-0.0002776783582082256`},{0.04524467922416858`,0.00201953918800174`,0.00015411584518907945`},{0.041536908526309244`,-0.004222416480799338`,-0.00010371189561254674`}},{"Tp",0.007292375482911918`,0.78521958270454`,{0.793052372387758`,-0.1171821259773651`,-0.034768001958142274`},{0.8439134916204477`,-0.10027592782407617`,-0.05165881886692616`},{-0.055289026576855554`,0.046993576282612776`,0.007019180922029851`},{-0.36828386439349475`,-0.03506806688206016`,-0.004283184529979416`},{-0.2188504394618474`,-0.016834008805206427`,-0.004089237692670319`},{0,0,0},{0.029211101412251497`,0.008614730926178003`,0.0006434899243698583`},{0.005015579101507849`,0.0014400430234705098`,0.00014225682004594903`},{-0.05836318827104167`,-0.0007538570926654944`,-0.00028864655518480464`}},{"Tpp",0.0008265225867680221`,-0.02779595405304632`,{-0.011959564315488672`,-0.15020448396450595`,0.025170686531344022`},{-0.10049834595012809`,0.14960457412224432`,-0.004764256436206816`},{0.10935020085327933`,0.012546029449164437`,-0.004094440457994564`},{-0.059999308331070755`,-0.09945204250775735`,0.008032950140054852`},{0.07788450021754326`,0.034150077172224055`,0.003310799386506469`},{0,0,0},{-0.05729010368460581`,-0.0019482608703998863`,-0.0003199023097708463`},{-0.01618740854936137`,-0.0008301829566264685`,-0.00006456490671850755`},{0.0071331252245540105`,0.006324314782099416`,0.00007130313083088537`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.18971113819206575`,0.04294597288978624`,{-0.14495649877884612`,-0.016054852204616686`,-0.000947287814347865`},{0.0005100485057693235`,-0.0017706739206496745`,-0.0004938809129444166`},{-0.23351134200999193`,-0.026311625214119713`,-0.004215355994431704`,-0.0001362299926971214`},{0.028774531920747155`,-0.005776738656481954`,-0.00021472510056309502`,0.000014681494303800988`},{0.5769511701076785`,-0.10496622156400853`,-0.017617495280445348`,-0.0016654876800279341`,7.991275883740217`*^-6},{0,0,0,0,0},{0.46094186054884356`,-0.03734920770676576`,-0.0067927891563525555`,-0.00039161941683236675`,-2.3356083410046487`*^-6},{-0.34339607547224543`,0.021428598992514907`,0.002469435136294801`,0.00012274507305988966`,2.2895915680826937`*^-6},{-0.07560225748584817`,-0.019003532449154436`,-0.00172727908849548`,-0.00005192848752596384`,-2.766811124487698`*^-6}},{"Cp",0.0034572416052015046`,0.13287118038595136`,{-0.1875323682497173`,0.017542807541920308`,0.0025192449201716463`},{0.03966681705504325`,-0.019867340635363287`,-0.0034160494120625`},{0.6480100398277316`,-0.04997903105502612`,-0.00232457495374725`,-0.0002387465469475306`},{0.04507006991076344`,-0.048874022471035485`,0.0033908637956765013`,0.0003251419657800386`},{0.08632605993096235`,0.008270552987774111`,0.008595222112799413`,0.0021895090152853967`,0.00009120733296223227`},{0,0,0,0,0},{-0.2530402845248883`,-0.03991828782384978`,-0.006387657153949347`,-0.0001552424209765343`,-5.910058754063049`*^-6},{-0.1487889472266219`,-0.01614485273341787`,-0.0017921645410047362`,-0.00008683122839105334`,-1.8890636610330998`*^-6},{-0.038464651646113214`,-0.0024901862510302666`,0.001661506163491604`,0.00015644138694388487`,2.8413087489959987`*^-6}},{"Cpp",0.0037194465237881365`,0.392192744535546`,{0.10035018690839717`,-0.022968868024470776`,-0.005736474670619317`},{-0.2675377550401181`,-0.016133020423921215`,-0.005992516681501434`},{0.03526542495234418`,0.007575481856422683`,0.009733212852009721`,0.0007995370084403236`},{0.14606622353096502`,0.02362221387970637`,-0.0015100127645243345`,-0.0007168939496011592`},{0.7118194445078567`,-0.12183434907655354`,-0.020691807477678906`,-0.0015689308948000954`,-0.0002458154268256216`},{0,0,0,0,0},{-0.0764170539866249`,0.028363272543925133`,0.005177877672957319`,0.0007395697556701251`,0.00001736648002722991`},{0.09838301314606183`,-0.004555827644333724`,-0.0001303648527299289`,0.000010916800130309077`,2.7529633099600414`*^-7},{-0.21834606561690026`,-0.018064665143350558`,-0.0013846093761279718`,0.000058011020896007375`,-2.2966524112886293`*^-6}},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.05679212616657936`,0.014468920396822765`,{-0.03832109247987105`,-0.0016209533920959352`,-0.00005441529361233031`},{-0.004633802538126573`,-0.00026299486655824563`,-0.00004243946857949815`},{-0.04918737173070826`,-0.007227180776427355`,-0.00046947135045248903`,-0.000020636497625520187`},{-0.009461428602323428`,0.0002663495253597073`,0.000014059843188781758`,3.891966314027262`*^-6},{-0.17350789981551132`,-0.017000807382588284`,-0.0014843120588400797`,-0.000048488074476281866`,-5.850585464050382`*^-7},{0,0,0,0,0},{-0.2384616241418632`,-0.03875389530269364`,-0.007094280707392067`,-0.0005359588041633147`,-6.000765861274398`*^-6},{0.0666593428894349`,0.06270512921887553`,0.019850857731260378`,0.0029042258228014245`,0.00010026071431396845`,4.2186654834725453`*^-7},{0.6052725187858421`,-0.09050333273035531`,-0.008701151135928878`,0.0001826386601977786`,0.000011305830481364114`,2.1960317318810903`*^-6}}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",1.`,0.0001483927772694741`,0.00046726402411585575`,-0.0002053020322291977`,-0.011637762948265382`,0.00010318407608041789`,0.001898292187935538`,0,-0.002779367984321105`,-0.0010173409184340138`,-0.00009233833289578381`},{"\[Epsilon]",1.0257800324841606`,-0.014950472092846152`,0.6485154059356851`,0.011151185428722937`,0.3311687377485572`,0.00012006955991199697`,0.25370513535903627`,0,0.13684463794716542`,-0.03254915752531663`,0.08206685197064699`},{"\[Epsilon]p",-0.03421241203289798`,1.0556252048485957`,0.6053898548996121`,-0.553869529540898`,0.2183621200183134`,0.45119315188334774`,0.2757324209454498`,0,0.09263471315912293`,-0.055688945672604566`,0.11268916558400674`},{"\[Epsilon]pp",-0.0002661142472391863`,1.0546231427969417`,-0.01967391557505312`,0.8551147626887609`,0.029482562440717418`,-0.5965996229610352`,0.07734672657705445`,0,0.025975900977095973`,-0.005871966423351703`,0.02044280290031482`},{"\[Epsilon]ppp",-0.0004878549268599653`,0.07590700633856987`,0.26366339991249116`,-0.07557694388879534`,-0.16973898816754043`,-0.5005327608350718`,-0.2402228982160962`,0,-0.06944277225966723`,0.017540228096745707`,-0.08710824891799754`},{"T",0.6014398404584586`,-0.0030100315724710235`,{0.6524689291013935`,-0.1109235075101819`,-0.010883238081344879`},{0.008541411896722017`,-0.004012205467684473`,0.0003518518897538183`},{0.6402824110729578`,-0.02546402533852072`,-0.0026578206549939887`},{-0.009527209509911197`,0.0028174852250754164`,-0.0003230945797608294`},{0.09719048208941203`,-0.020975724615552097`,-0.0012944048109821958`},{0,0,0},{0.11252338122345455`,-0.006068984721509714`,-0.00031092541015297136`},{0.05129362298888216`,0.001380503854087773`,0.00012095626668676933`},{0.03930108172386063`,-0.004225174681014081`,-0.0001284691720338471`}},{"Tp",0.008027972345804114`,0.7504035948688695`,{0.8072411562371506`,-0.11475227307891804`,-0.033412846280864265`},{0.8689150199608358`,-0.09721509567702616`,-0.0502173953741454`},{-0.0551850755291085`,0.04545544435214224`,0.006950025082062228`},{-0.378889484478682`,-0.035608159001639626`,-0.00431889461412432`},{-0.2118396473260709`,-0.017585374984117472`,-0.004442543467933402`},{0,0,0},{0.029334665944833103`,0.008772424333667856`,0.0007352554520514328`},{-0.0017928302192137125`,0.0017154132643053994`,0.00016758456408064892`},{-0.056864392928387485`,-0.0016328543227471536`,-0.00041409612944144045`}},{"Tpp",0.0007793082150536985`,-0.02846323671658064`,{-0.014159810425062926`,-0.1567679693231912`,0.025184996799144887`},{-0.10300663230031197`,0.1428842162172161`,-0.003589962375754339`},{0.11482793920336572`,0.012554203671350489`,-0.004372313304168079`},{-0.05670790936992364`,-0.09321333755219713`,0.007073702470468712`},{0.07707092397476006`,0.03280044288224228`,0.0039710092445193745`},{0,0,0},{-0.05669412457427246`,-0.0020716107197942643`,-0.0004842012293353689`},{-0.015455148783882523`,0.00006208890384827837`,-0.00008993941537648186`},{0.011214408124495036`,0.0068042525087432205`,0.00022118988031301188`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.19581316387689005`,0.04299254249411423`,{-0.13927878792239673`,-0.015972267624228476`,-0.0009994523511028246`},{0.0009235258551376805`,-0.001971193917946834`,-0.0005530082866893788`},{-0.22734962269855766`,-0.02398067502657282`,-0.004131338306014365`,-0.00016693639072351945`},{0.02908881121515993`,-0.005676755066894355`,-0.00018273928091282912`,0.00001744669180391975`},{0.5876129820619173`,-0.09897263993335088`,-0.017782773273681593`,-0.0018535775317249225`,-9.93628990264794`*^-6},{0,0,0,0,0},{0.46441671853084504`,-0.03457278285513419`,-0.006610975227558031`,-0.00045370121410525386`,-5.070948440798783`*^-6},{-0.358120068829021`,0.01764106358188348`,0.0023062470490227455`,0.00010902286147284769`,2.83239884345448`*^-6},{-0.03646059087573705`,-0.02134758326993468`,-0.002320620726483749`,-0.0001322811045630039`,-3.7544367375057843`*^-6}},{"Cp",0.0038580922135387804`,0.129060432568276`,{-0.18874254442804456`,0.016772137509115756`,0.0026585026065262776`},{0.03766388213798484`,-0.018908004362048498`,-0.0033652304406570042`},{0.6574269878856508`,-0.047637839037221026`,-0.0023576019471850972`,-0.0003039540786328329`},{0.04457152697044796`,-0.04714704389528125`,0.003014003892037279`,0.0002491916294099106`},{0.09990738156329536`,0.004669851066529896`,0.008036536927509526`,0.0022888345364555436`,0.00012757669701527152`},{0,0,0,0,0},{-0.23555313571202796`,-0.037260843887827355`,-0.006466728294800752`,-0.00023997993424050115`,-0.000010794000658322618`},{-0.14654775691128324`,-0.015050429940951014`,-0.0015303994522279669`,-0.0000695921382239536`,-2.6192653623597044`*^-6},{-0.02160061268456181`,-0.0007127903953721867`,0.0015440637405635205`,0.00019591276305857086`,4.317974786808471`*^-6}},{"Cpp",0.004035614127652769`,0.38123922874906574`,{0.10803661411761445`,-0.022554790413468105`,-0.005802763891356633`},{-0.25337917432239054`,-0.017888345772225114`,-0.006844209229189438`},{0.0349710790118015`,0.008134695211807994`,0.009567098439403584`,0.00087229682819866`},{0.14143134064458274`,0.02073078606512058`,-0.002198578182768916`,-0.0007150878392605122`},{0.7347064678788825`,-0.11903462131023827`,-0.021108360809515718`,-0.0020931362605511217`,-0.00033656583964240165`},{0,0,0,0,0},{-0.07510424940631705`,0.027427864970745727`,0.005471565996810292`,0.0009184643825736958`,0.00003126856967834358`},{0.07113680447450003`,-0.0051159380833290845`,-0.000021916936153993526`,0.00006358896534819364`,2.033086449785974`*^-6},{-0.2151039225714893`,-0.019869381887190896`,-0.001899305457379992`,-7.230459223446873`*^-7,-8.555239152452067`*^-6}},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.05890579211834187`,0.017210188695100114`,{-0.036904994224530994`,-0.0019767806653640677`,-0.00008593874214342774`},{-0.004950372007607204`,-0.00035856463196857493`,-0.000057370713468091445`},{-0.04807229766289816`,-0.00660031763928665`,-0.0005156447792649261`,-0.000021123481985588964`},{-0.007812156078728743`,0.00020393532211405955`,0.0000154539762015239`,3.943354942356716`*^-6},{-0.16726234900444872`,-0.01831463808022579`,-0.0018787209507125585`,-0.0000795702406841872`,-1.6125442865923138`*^-6},{0,0,0,0,0},{-0.23183561272292633`,-0.03555846389791992`,-0.007212760360182881`,-0.0006654270707667836`,-0.000013918973555023561`},{0.127874140243153`,0.047741283847469645`,0.017054935523206218`,0.002963198599138566`,0.0001468144050563485`,1.697350676182363`*^-6},{0.6124721168681023`,-0.09428354058058934`,-0.01248975981155955`,-0.0007087237347229945`,-0.000028529637106127977`,1.1007695359718903`*^-6}}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",0.9999999999999999`,0.00012518308633906538`,0.0003703832877454252`,-0.00017060728101677487`,-0.010538733037926719`,0.00011989466893467741`,0.0016372981668773268`,0,-0.002546547647087386`,-0.0008688487628157136`,-0.00010067842330823065`},{"\[Epsilon]",1.0279258387206345`,-0.017283882958640185`,0.6598494173811856`,0.012966084787782222`,0.3375251824924077`,-0.00083809964461416`,0.2644895829873461`,0,0.1459496577901656`,-0.03021916154470889`,0.09106277777981095`},{"\[Epsilon]p",-0.03539480983958307`,1.0730366852312305`,0.5861795877884116`,-0.5772273206416034`,0.21322283043252435`,0.47068662511472587`,0.2693486880116378`,0,0.0915526373043556`,-0.04910293175626445`,0.11242667296068516`},{"\[Epsilon]pp",-0.00028315941377494844`,1.079063048849676`,-0.024248590452358283`,0.8194335754431631`,0.027063213259761697`,-0.5693496861108116`,0.06675955918304646`,0,0.027373613044903572`,-0.00596088778438901`,0.024257749405980678`},{"\[Epsilon]ppp",-0.00048519674126986463`,0.0829023262971302`,0.27714722175697964`,-0.06871122906854148`,-0.17028912001692992`,-0.4789977411088395`,-0.21532372392359725`,0,-0.07361153052138057`,0.015525948642346524`,-0.09299272054628492`},{"T",0.6066690140944027`,-0.003399482891330017`,{0.6590117135667861`,-0.10888795959108795`,-0.010504166070439705`},{0.009851350411105157`,-0.0042567003229713`,0.00001966903928123697`},{0.6432061611516025`,-0.024352005203012273`,-0.0025953911713873052`},{-0.012133632014537238`,0.0031709375808632147`,-0.0003505967828469129`},{0.10020254929719104`,-0.021266586718403143`,-0.0013979104759473567`},{0,0,0},{0.11618671499361816`,-0.005930162680425807`,-0.00037802794693444467`},{0.05515751341718959`,0.001184402439293105`,0.00011346191901233335`},{0.03868358101317513`,-0.004947181100820092`,-0.00019514585488327718`}},{"Tp",0.00870131894057446`,0.7215860603914624`,{0.8186922826455253`,-0.11245483771572129`,-0.03216216630725772`},{0.8892909358427137`,-0.09458349948953393`,-0.04855526742964862`},{-0.05623982365775454`,0.04400398480876942`,0.006826066281199536`},{-0.38646060895809703`,-0.035840976600708056`,-0.004242852917370218`},{-0.19627981366660657`,-0.01752715402948421`,-0.00459207176012417`},{0,0,0},{0.026102593945463815`,0.008832906697636445`,0.0008341182161742555`},{-0.004897886788237646`,0.0018293999356093044`,0.00016640791546046019`},{-0.05465851465323376`,-0.0020463333647874524`,-0.00043332120827724324`}},{"Tpp",0.0007355536885780808`,-0.02801636511353899`,{-0.014950665864385234`,-0.16221583076436286`,0.025009229927419767`},{-0.10351379775393273`,0.137147446493236`,-0.0028776900218757395`},{0.11925460619230895`,0.012388569639552038`,-0.004510614283984243`},{-0.05544346439763198`,-0.08848027998659214`,0.006251051075691027`},{0.07309525653457549`,0.030527413033145035`,0.004197351488319459`},{0,0,0},{-0.053277718283232814`,-0.0015902349221572866`,-0.0006114267073150734`},{-0.014462145182647946`,0.0006206595484017944`,-0.00010942495308282504`},{0.012911690892021297`,0.00678628312430668`,0.00032585575878964917`}},{"TM",0,0,{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0.11716002246464259`,-0.027184321809216164`,0.001235161692094068`},{0,0,0},{0,0,0},{0,0,0}},{"C",0.2009947757473122`,0.04258456869794031`,{-0.13465937588793017`,-0.015760984789090673`,-0.001033199484791384`},{0.00123412303350395`,-0.001960702320003358`,-0.0005237819060619039`},{-0.22180074077863088`,-0.022172256225596102`,-0.004028939667828678`,-0.00019322740744403513`},{0.0313309565041894`,-0.005873551200850444`,-0.00017770840570498363`,0.000018221047545329592`},{0.5982683299330529`,-0.10310394554405378`,-0.016908523583351542`,-0.0020499860928561726`,-0.00005416952842110028`},{0,0,0,0,0},{0.4684557451980771`,-0.03329740781936704`,-0.006582572818185045`,-0.0005750802369110045`,-0.00002109009268202879`},{-0.36586327661798645`,0.015026017433339828`,0.0021873298242584263`,0.0001060231823715801`,2.58133140580882`*^-6},{-0.012610036920333417`,-0.022258525242511387`,-0.0027112864658199584`,-0.0001456580102706356`,-7.3298187945033196`*^-6}},{"Cp",0.004196120517617645`,0.1260074849697891`,{-0.18943839491970668`,0.016081460631985237`,0.0027684329677521227`},{0.03601533001493752`,-0.017990852479719353`,-0.0032675546071590867`},{0.6651807539502277`,-0.045781827156245805`,-0.002324498975055673`,-0.00034733571695192875`},{0.042806567056374006`,-0.04557686278545812`,0.002694899479445652`,0.00017937209763972472`},{0.07624186161680689`,0.0099545200284438`,0.006296665290314928`,0.0024054031896511715`,0.0001890430483853726`},{0,0,0,0,0},{-0.24218369736525325`,-0.03289692269734663`,-0.006425706035942085`,-0.0002911109370722139`,-8.848754583929001`*^-6},{-0.14284615217421004`,-0.014127456818283169`,-0.0014420640122976226`,-0.00006476920897269824`,-2.9947894873346472`*^-6},{-0.012643329043040484`,0.00017154858318257937`,0.0015505368825589462`,0.00026284175411535045`,7.436401882962809`*^-6}},{"Cpp",0.00429993617626715`,0.3707304736718818`,{0.1143706757256426`,-0.022090512979983223`,-0.005912517229148559`},{-0.24153435378337657`,-0.01866055074047877`,-0.007392588470602033`},{0.034748094475367405`,0.008662355988386923`,0.009372323049706614`,0.0009217696495596219`},{0.13687418391937142`,0.01861722178071093`,-0.002692987957958191`,-0.0006862561877280239`},{0.744522246840385`,-0.11372012131273071`,-0.021260830170190967`,-0.0023514427525156505`,-0.00042149216970024863`},{0,0,0,0,0},{-0.07569450130175187`,0.026470236206199056`,0.005630907052827946`,0.0010700096193933856`,0.000046590060840279943`},{0.05623951907679487`,-0.005499118593266499`,0.00006176630367170728`,0.00010919177209135246`,3.1900302174529748`*^-6},{-0.20850884091831134`,-0.020842429780156237`,-0.002389116183781266`,-0.00008324440822132009`,-0.000012418096029710034`}},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.0661482726021693`,0.01892971127686513`,{-0.03582020158749487`,-0.002220882627247052`,-0.00010091270775514049`},{-0.00497327042096074`,-0.00043834185720079144`,-0.00006635761845542988`},{-0.04698315751573956`,-0.0061419504649883145`,-0.0005748723204383199`,-0.0000208807997396603`},{-0.007138752930488472`,0.00011927519833181828`,0.000010467039662676884`,4.0821493819625375`*^-6},{-0.1566612368555082`,-0.01807884102394772`,-0.0021219400836190875`,-0.00012751840929356274`,-3.6846709488304808`*^-6},{0,0,0,0,0},{-0.22496820947488289`,-0.03304145762837974`,-0.007213791459051362`,-0.0007891232125117626`,-0.000026643753622341604`},{0.16239004996262368`,0.03822287422944118`,0.01469607136557436`,0.002896680218918131`,0.0001867145398078427`,2.9936872240355657`*^-6},{0.6180878703862298`,-0.09445487004385221`,-0.014550948368578396`,-0.001423051287542979`,-0.00009456921636865893`,2.570923341837715`*^-7}}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",0.9999999999999999`,0.00010366053358365261`,0.0002946259229190837`,-0.0001622965086137531`,-0.009568447497137745`,0.00035789337489674854`,0.001479638766906986`,0,-0.0020335163854905084`,-0.0007624890097119863`,-0.00007877667765706412`},{"\[Epsilon]",1.029720499687409`,-0.019429468048561348`,0.6693656086755704`,0.01586975339313767`,0.34273687096994787`,-0.00996242794050519`,0.27481423882383155`,0,0.14788804506892814`,-0.027314493413644877`,0.09555295510413736`},{"\[Epsilon]p",-0.036428121333888654`,1.087593235548595`,0.5712005528754447`,-0.5958049731053797`,0.22050306445623127`,0.4822443147217664`,0.26148785187041507`,0,0.08825936437166909`,-0.04416496615385552`,0.11475717664169204`},{"\[Epsilon]pp",-0.0002992361986219838`,1.0991351300897432`,-0.029791114319343913`,0.7895339838395811`,0.011849253754091068`,-0.5467195999083783`,0.06798148307973348`,0,0.029479750846066414`,-0.005996141048577332`,0.028169493966106008`},{"\[Epsilon]ppp",-0.00047658794338952296`,0.08930110470709038`,0.2885894988825454`,-0.06321630103242802`,-0.18139192519040587`,-0.4558090506418309`,-0.2092039814956615`,0,-0.07709749040393048`,0.01431999814940446`,-0.09780766067009034`},{"T",0.6110110662854887`,-0.003631652503078598`,{0.6644186104912394`,-0.10713508290011833`,-0.010137306952089994`},{0.01219805986447604`,-0.004680433129960735`,-0.00029611084186825787`},{0.6450117285292993`,-0.023348768740073935`,-0.002534797439057041`},{-0.03005315110588979`,0.0040194658173852826`,-0.00030128731749448325`},{0.10328119754036988`,-0.020725909774932962`,-0.0013878413236826546`},{0,0,0},{0.1185809900608744`,-0.005839065851840752`,-0.0003772939539392041`},{0.05816589398513098`,0.0009986473921610136`,0.00008707963062804577`},{0.038494113342452826`,-0.004799995217104258`,-0.0001613554906609783`}},{"Tp",0.009315633276410103`,0.69746384405481`,{0.8264737230979038`,-0.10976352566230521`,-0.030992979026682948`},{0.9079161231550764`,-0.09312235652735167`,-0.047071379522664644`},{-0.06712645762829454`,0.041809679301018095`,0.0065861469039471725`},{-0.3909005136276609`,-0.03668501343898266`,-0.004366237662504975`},{-0.18955550907408306`,-0.01765185811857299`,-0.004714508445267172`},{0,0,0},{0.025423784691779566`,0.008840213121157415`,0.0009014676256125756`},{-0.006684249114585017`,0.0019012643683112434`,0.0001663306348852565`},{-0.05277071966375295`,-0.0026223074355649382`,-0.0005357024729512426`}},{"Tpp",0.0007172291953593181`,-0.025382568121019664`,{-0.012769831383575053`,-0.16729282737535675`,0.02466758130318165`},{-0.10055479473016557`,0.13159860482683347`,-0.0023603574090186675`},{0.12148733523224244`,0.010332522033382929`,-0.004418298403695083`},{-0.058514578228485103`,-0.08476251279041395`,0.005712423628705804`},{0.07083331625700914`,0.029077766871763094`,0.004480248942279383`},{0,0,0},{-0.05168238173019745`,-0.0014712618334687705`,-0.000737165616981517`},{-0.013635753440155718`,0.0009925584764690614`,-0.00012446670451315257`},{0.014234128901806368`,0.006823231027213492`,0.0004653152524341211`}},{"TM",0,0,{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0.11519472554248095`,-0.026714119540714388`,0.0011045038552095615`},{0,0,0},{0,0,0},{0,0,0}},{"C",0.20546134412449427`,0.041930868284364466`,{-0.13084007376189621`,-0.015482512040510448`,-0.0010529610243742204`},{0.0012608680404752315`,-0.0019493383806525287`,-0.0004899207696095765`},{-0.2159860420592477`,-0.02086585955178462`,-0.003922694196326897`,-0.00021465302477719967`},{0.03825164419961945`,-0.005476454237171706`,-0.00007890761000279784`,0.000020264821527802723`},{0.606024315236455`,-0.10084466278734848`,-0.01661195721293387`,-0.0021448891327733206`,-0.00006597282723645678`},{0,0,0,0,0},{0.47089913371849346`,-0.03169086314873223`,-0.006396529411643043`,-0.0006129824880619475`,-0.000017879455217513223`},{-0.370824853460918`,0.013016505042595983`,0.0020657268476794747`,0.00010613554851602938`,2.5189594250503966`*^-7},{0.003914560483038953`,-0.022594847935698298`,-0.002970654627955265`,-0.00018820412816394016`,-5.3545894615169105`*^-6}},{"Cp",0.004688232288459133`,0.12316073240068842`,{-0.1898494910110758`,0.015537237534953743`,0.0027688004212757895`},{0.034197900955076424`,-0.01731352467744483`,-0.003140104404078196`},{0.6724165828182789`,-0.04530420369818319`,-0.002210958190064301`,-0.0003484698445850829`},{0.025092934245409884`,-0.043122919374984095`,0.002508317935684099`,0.00011883929097482535`},{0.07736704091263694`,0.00937094404846492`,0.005660932652020265`,0.0024338489619208465`,0.00022542985687333457`},{0,0,0,0,0},{-0.23661349172114343`,-0.03049347268024834`,-0.006300513895274838`,-0.0003422093867871415`,-0.000015963218606955027`},{-0.13905349645694576`,-0.013359045804625009`,-0.0013809889495505787`,-0.000056614491270721854`,-2.4256174222810934`*^-6},{-0.0065310441089113935`,0.0006310766046192637`,0.0014341947139766575`,0.00029090304541862976`,9.687957306893134`*^-6}},{"Cpp",0.004539953950746426`,0.3594704787573491`,{0.12026369765670628`,-0.021592477236911035`,-0.005852244190916043`},{-0.23145013320936644`,-0.01915561403658175`,-0.007807423193741262`},{0.03756418758273571`,0.009636518927215156`,0.00900922850190385`,0.0009394767604082926`},{0.13246928465795224`,0.016720330385256228`,-0.003284542348894988`,-0.0006704982602173566`},{0.7577774186704795`,-0.11098867419847049`,-0.02113145469238136`,-0.0026329699153110606`,-0.0004918173973335224`},{0,0,0,0,0},{-0.07539805497365207`,0.025673880705141306`,0.005668651164404752`,0.0011747043312113983`,0.0000625078093699288`},{0.04661707727354914`,-0.00582825820862749`,0.00009165155410194808`,0.00014275595206861402`,4.3556705601082665`*^-6},{-0.2018098202961128`,-0.021493729543904293`,-0.002805653102013672`,-0.0001667114692366836`,-0.000023194306063757863`}},{"CM",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0,0},{-0.511278190175508`,0.02702211346248325`,0.003104861903100513`,-0.0034881572362092266`,0.00006512414429398373`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Epsilon]6",0.06826377237132052`,0.0192690246884498`,{-0.03329058089690644`,-0.002708711596848415`,-0.00014960936028316112`},{-0.005072218878008976`,-0.00033744167687889816`,-0.00006379500274130853`},{-0.052489358773913766`,-0.005027914939147365`,-0.0005997606581370437`,-0.00003166428418513208`},{-0.0051934260718186345`,0.00043666842103195466`,-0.000014255082709079496`,1.5318789074741192`*^-6},{-0.14443923554759175`,-0.018833739953752104`,-0.0025019626343925805`,-0.0001848320451464756`,-7.961813726255122`*^-6},{0,0,0,0,0},{-0.2461691474304303`,-0.02829968812095106`,-0.006640691860299742`,-0.0008293044861215802`,-0.00003824059582876006`},{0.1785384787369037`,0.03256175319116062`,0.013255380117170703`,0.0029063394206632156`,0.00022707349891329693`,5.178287534677411`*^-6},{0.6176925658530372`,-0.0941294788109764`,-0.0159300858081413`,-0.0020277833457343136`,-0.0001684670792510676`,-2.9332597402761997`*^-6}}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",1.`,0.00008415246909717769`,0.00023446101066503194`,-0.00014576115624212048`,-0.008724689779707813`,0.00025319706544032317`,0.0013394045770478184`,0,-0.001685920333066387`,-0.0006438188173114889`,-0.00007094460256292233`},{"\[Epsilon]",1.0312369725172101`,-0.021396130318845914`,0.6774580797213435`,0.01888328184770446`,0.3473570371914309`,-0.0074611091329454746`,0.283876095404336`,0,0.15248217657069363`,-0.025781577047371735`,0.10139510194294979`},{"\[Epsilon]p",-0.037339278485195825`,1.0999322776594145`,0.5589430125108075`,-0.611443846353832`,0.21219564284018896`,0.4981975647108808`,0.25424789800926595`,0,0.08662383548716496`,-0.040278128063832776`,0.11609433113712665`},{"\[Epsilon]pp",-0.00031457490487798686`,1.1158882925264315`,-0.03508068029875299`,0.7640831384880683`,0.015716680505207848`,-0.5264777836035202`,0.06862654481185249`,0,0.030954278712775642`,-0.005738900789816504`,0.03132582757474789`},{"\[Epsilon]ppp",-0.00046447489012550085`,0.09518281525860202`,0.2982980907651956`,-0.057503727063866666`,-0.1764853447232462`,-0.44027563566298256`,-0.20301556010943927`,0,-0.07910101662162437`,0.013046948902882386`,-0.10035545501122993`},{"T",0.6146591892930305`,-0.0037535316699119857`,{0.6689527634971513`,-0.10561518119125289`,-0.009791953219467691`},{0.014671855411463526`,-0.005081003828020002`,-0.0002921137211826307`},{0.6471500157698129`,-0.022625485710710772`,-0.002462456824682561`},{-0.026003719105100968`,0.003975171071458627`,-0.0003234516617114547`},{0.1059223368338045`,-0.020227020551074018`,-0.0013715799369637004`},{0,0,0},{0.12066345975563705`,-0.005674560320152887`,-0.0003995815346929615`},{0.0606678069181131`,0.0008299341381933549`,0.00008280114142487585`},{0.038636399911034396`,-0.004682196287875731`,-0.00015789847026442954`}},{"Tp",0.009890863296073372`,0.6763202790897944`,{0.831908767705168`,-0.11093471518283382`,-0.02937902618021315`},{0.9218596622381692`,-0.08911586110292348`,-0.04573585175719491`},{-0.0621444095927952`,0.04122186717754095`,0.006382490111269086`},{-0.39782221054755573`,-0.03771545221767232`,-0.004135197121381041`},{-0.18236093781731919`,-0.017033955169409015`,-0.004686502157008639`},{0,0,0},{0.023853891823216043`,0.00875833423654157`,0.0009350186230505909`},{-0.0082626058434002`,0.001928302934889469`,0.00016177006600623966`},{-0.05056314403070814`,-0.0028716388430178215`,-0.0006051860333167836`}},{"Tpp",0.00048819131256045664`,-0.03732281970776883`,{-0.028236205406045878`,-0.16931069478769764`,0.02493763868728922`},{-0.11730045879897814`,0.12876247184439607`,-0.0012110804333087812`},{0.12653132106196238`,0.010314276089740792`,-0.004615643950724322`},{-0.048925167658862706`,-0.0803472372603806`,0.0052825117611189736`},{0.0726400129217192`,0.0281475275584612`,0.0047680923990446305`},{0,0,0},{-0.050681017734445694`,-0.0015394089619631497`,-0.0008580705308475488`},{-0.012704572517954968`,0.0012286446156818218`,-0.00013282229771973948`},{0.015969098992329584`,0.0068024984497086025`,0.0006007652330150261`}},{"TM",0,0,{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0.11331226289297264`,-0.026039487228398828`,0.0011108998919558653`},{0,0,0},{0,0,0},{0,0,0}},{"C",0.20935987416726928`,0.04115436733376248`,{-0.12763444188610776`,-0.0151756218846834`,-0.0010627753867118244`},{0.0012046325427545075`,-0.0020387841203894693`,-0.000514185364047858`},{-0.2119022902894863`,-0.019633778288604433`,-0.0038118086522573214`,-0.0002325602343708945`},{0.03693619735800961`,-0.005645509800056631`,-0.00010638504254907572`,0.00001513697742836424`},{0.6125496840864575`,-0.09890174186349111`,-0.016287020277321946`,-0.0022081258786133093`,-0.00007686145420394383`},{0,0,0,0,0},{0.47276546092360566`,-0.0302907134287312`,-0.006218927140610502`,-0.0006595874275239525`,-0.00002293581750478709`},{-0.374517266425128`,0.011392740080198709`,0.0019442167229358474`,0.00011164235319439525`,-5.028170251348517`*^-7},{0.0172936367120155`,-0.022691381306644783`,-0.00316281721774989`,-0.00022859051972395095`,-4.6681632776160396`*^-6}},{"Cp",0.0049678020161070015`,0.12048047089280424`,{-0.19006379393915443`,0.015075642741764827`,0.002781811148022337`},{0.03254755122097933`,-0.01674830689419239`,-0.0030800397516726496`},{0.6775256115394056`,-0.04357726491768233`,-0.002158303901971959`,-0.0003743326315952572`},{0.030147203711269412`,-0.04235904925356802`,0.0023067960966187684`,0.00006205717421551679`},{0.07828930693663705`,0.008896350390441794`,0.005137174033147496`,0.0024369780363246805`,0.0002574409061562035`},{0,0,0,0,0},{-0.23240686922401413`,-0.02846144175243424`,-0.006153940904708411`,-0.0003745366941548721`,-0.000021141110700941005`},{-0.13529352527810426`,-0.012693979653658096`,-0.0013276229057157616`,-0.00004904856964646211`,-2.4008555930101533`*^-6},{-0.002325058984712301`,0.0008719549715997137`,0.0013242773944307012`,0.0003180107402791774`,0.00001339059211863072`}},{"Cpp",0.004752588700381676`,0.34901019327235167`,{0.1254493081117132`,-0.021110687469625335`,-0.005787002443929931`},{-0.22288893506779953`,-0.019331277490528015`,-0.008075052810295153`},{0.035797387031234806`,0.009823119962104884`,0.008784125808532516`,0.000970567221978386`},{0.13011346566456522`,0.015461903676204022`,-0.0034581365910605227`,-0.0006277828388458608`},{0.7687804757586632`,-0.10855990832678802`,-0.020892049329995124`,-0.002838815450856164`,-0.0005558037338909347`},{0,0,0,0,0},{-0.07504616952678389`,0.025003489023586088`,0.005688566726003674`,0.0012575013906018396`,0.0000770495497453691`},{0.039750759650941755`,-0.006096008847532135`,0.0001002193002539426`,0.00016429399696095236`,5.194076556174895`*^-6},{-0.195652841643262`,-0.021755214414874584`,-0.003137999598614884`,-0.00024309141267260173`,-0.00003482283340880491`}},{"CM",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0,0},{-0.5208114493478685`,0.026465125364808374`,0.0027190576778094856`,-0.0036649403832030806`,0.00006834358139336447`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Epsilon]6",0.07060941853375054`,0.020405489449950576`,{-0.03235104689098081`,-0.002787849054820576`,-0.0001489345259574377`},{-0.005134304788416227`,-0.00041726759255979304`,-0.00007715472006626673`},{-0.05097118296712663`,-0.00472697422721746`,-0.0006078191096721725`,-0.00002937903883853561`},{-0.004978309591684866`,0.0003286222183257801`,-0.000019851824685599087`,4.07654065880933`*^-7},{-0.14071968427920378`,-0.018774474581053163`,-0.002661969096185419`,-0.00022064271710079203`,-8.550364149562849`*^-6},{0,0,0,0,0},{-0.23868377049602718`,-0.026951651153937318`,-0.0065414532214822605`,-0.0008934602877767515`,-0.00004835301252516353`},{0.19738750150785075`,0.027285177637749562`,0.011565537712150003`,0.002733240552676106`,0.00024253757258461863`,6.010598843839306`*^-6},{0.6223137326524509`,-0.09277622170261227`,-0.016565027299381113`,-0.002431664054149118`,-0.00023005401305901184`,-7.321534907619022`*^-6}}},{{"\[Sigma]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"1",0.9999999999999999`,0.00006675443177790319`,0.0001862914642405375`,-0.00013003719689231466`,-0.00797335945158963`,0.00039846901673231636`,0.0012154135079618575`,0,-0.0014039495690994172`,-0.0005506454791263136`,0.000036754932704811335`},{"\[Epsilon]",1.0325294775681673`,-0.02319674326684974`,0.6843830231851284`,0.022702609361107948`,0.35101398072663165`,-0.015231145132134385`,0.2918948805061895`,0,0.15654223224073724`,-0.024583383425549683`,0.10623135340108447`},{"\[Epsilon]p",-0.03814912076820185`,1.1105133362098145`,0.5495214705307759`,-0.6241142264421603`,0.21920380177609505`,0.5062841283256669`,0.24755979319415256`,0,0.08461208114575666`,-0.037727289571341145`,0.11715324070312032`},{"\[Epsilon]pp",-0.0003293095016869413`,1.1300540122140672`,-0.04089337324754297`,0.7422047144072688`,0.004351617168862193`,-0.509227419505976`,0.06889135739703889`,0,0.03224990313493627`,-0.005533983209778344`,0.03378767757219807`},{"\[Epsilon]ppp",-0.0004494232875058233`,0.10062931197804272`,0.3067333501989455`,-0.05197536243238837`,-0.18433112219727393`,-0.42201794993603675`,-0.19706299894391605`,0,-0.08019685482229824`,0.012220000674869223`,-0.10100215782555087`},{"T",0.6177550783719121`,-0.0037982760909845317`,{0.672777352536342`,-0.10427938660849109`,-0.009470373307181295`},{0.017945749900736215`,-0.005592069191549229`,-0.00029967744861448376`},{0.6480106133547476`,-0.021898304780111042`,-0.0024013356988833337`},{-0.040954851225584704`,0.004587601027420242`,-0.0002703282227721406`},{0.10821169235395606`,-0.019771934803593995`,-0.0013516196602896533`},{0,0,0},{0.12252477626908267`,-0.005498881586798108`,-0.00041416953545942234`},{0.0629660382813148`,0.0006023808583284591`,0.0001278402816216752`},{0.038788007570942154`,-0.004137365193222571`,-0.0003810388041924378`}},{"Tp",0.01039582702346341`,0.6592885068739791`,{0.8356270505517588`,-0.10543838415527672`,-0.028781887127068626`},{0.9391165308437531`,-0.09055393445433577`,-0.04445535942346353`},{-0.07389097023071682`,0.039255075327079864`,0.006228533542143034`},{-0.3995682900632792`,-0.036712641904369604`,-0.004310788086507621`},{-0.17888166701641275`,-0.017440792029734167`,-0.004807260193369986`},{0,0,0},{0.024625072532845297`,0.008663368944653834`,0.0009880167811398845`},{-0.008779848239249658`,0.001929377782593798`,0.00016662395330497133`},{-0.049208605118166694`,-0.003382509412311723`,-0.0006915765194914009`}},{"Tpp",0.0006520236742173508`,-0.022565293045394653`,{-0.010460278343533027`,-0.17523304093922143`,0.024022529678811713`},{-0.09725470806031582`,0.12268033707134428`,-0.001920781367105979`},{0.12688640324157235`,0.009557525783644948`,-0.0043720745183752205`},{-0.05916501952847801`,-0.07823142435122984`,0.004896046445551433`},{0.06730680216946452`,0.026656495705842605`,0.004801825967210346`},{0,0,0},{-0.04915690068214737`,-0.0013118122621492967`,-0.0009170925408611815`},{-0.012263434298798769`,0.0014366290734611007`,-0.00013912219277778068`},{0.015395243366585125`,0.006638308861788553`,0.0007181288044313127`}},{"TM",0,0,{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0,0,0},{0.11157619270324023`,-0.02531716343378816`,0.0011391757993547817`},{0,0,0},{0,0,0},{0,0,0}},{"C",0.21279838895281314`,0.0403276891722749`,{-0.12490976458719559`,-0.014859094543271481`,-0.0010647532877238674`},{0.0009582221152574903`,-0.002127106039990821`,-0.0005346914922858179`},{-0.2071062705583742`,-0.018769199653842786`,-0.0037064461807174054`,-0.0002463386249598056`},{0.042000369198596205`,-0.005288238467280749`,-0.000028359243060555604`,0.000015089406840871082`},{0.6181011128093`,-0.09723012160800276`,-0.01595370154124538`,-0.002247541762571655`,-0.00008654415695134156`},{0,0,0,0,0},{0.47422813543952935`,-0.029060911590427157`,-0.0060543015849842015`,-0.0006984265147293492`,-0.000026122047034711966`},{-0.3768460932013007`,0.010030235843423383`,0.001851252456049516`,0.00014602206482190988`,7.388421050758266`*^-6},{0.027679077677126854`,-0.02250830658827371`,-0.0034026775323028986`,-0.0003875707080295065`,-0.00004101752975848425`}},{"Cp",0.005208968130951497`,0.11806387707008999`,{-0.19018027075726782`,0.014693757001585784`,0.0027766146881037586`},{0.030814772595475978`,-0.016234381718540365`,-0.003015727954349435`},{0.6825458801380464`,-0.04329084758811878`,-0.002034486845950366`,-0.00039126854033094606`},{0.015203245027508819`,-0.04044958126127205`,0.0021950346627822984`,0.000023128873566661485`},{0.07925099783273001`,0.008468753939812184`,0.004702997119536887`,0.002422725483729871`,0.0002844750548299049`},{0,0,0,0,0},{-0.2252076176571394`,-0.02706694255118743`,-0.005997291280939775`,-0.00040054523437483213`,-0.000027347973082337707`},{-0.13198711427788914`,-0.01216825735980259`,-0.0012874011884662592`,-0.00004256505571672601`,-5.414597096920049`*^-6},{0.0008279758037684097`,0.0009921222265963398`,0.001172436137849355`,0.0003349183667225709`,0.000030944333023327834`}},{"Cpp",0.004936496931182948`,0.3391017104494988`,{0.13028794709926533`,-0.020492199051614264`,-0.00568519533562988`},{-0.21517514407023175`,-0.019382397782798728`,-0.00824738579256112`},{0.03788427870393536`,0.010466649752536618`,0.008573880585238265`,0.0009659503175206814`},{0.12699215909912123`,0.014302784375316967`,-0.003786919920531691`,-0.0006182781891302724`},{0.7776565192519423`,-0.1066523480919725`,-0.020531294274338856`,-0.0029624187797296885`,-0.0006091797207936205`},{0,0,0,0,0},{-0.07509630872608168`,0.02435395291477559`,0.005736159751578191`,0.0013274709467823395`,0.00008947153467297047`},{0.034357031925017115`,-0.006148137785776425`,0.00014389995488458084`,0.00018606532697871503`,5.7892327888260675`*^-6},{-0.18992412359870217`,-0.021805410276624953`,-0.00338597224302464`,-0.00030025296285179296`,-0.000045236052743913355`}},{"CM",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0,0},{-0.5277682377097294`,0.025715478955627778`,0.0024735101227206582`,-0.003698747190286826`,0.00006533325793431515`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Epsilon]6",0.07264813691620842`,0.021229870505009032`,{-0.03157395128574018`,-0.0028274245537305703`,-0.0001456801843910469`},{-0.005207751390504728`,-0.0004945783798328288`,-0.00009028203139637275`},{-0.04948519223000316`,-0.004484988351343248`,-0.0006159447645736`,-0.00002812966987354857`},{-0.0034831612323292867`,0.00034996074149285173`,-6.767347138714721`*^-6,1.6764832431933365`*^-7},{-0.137800292497136`,-0.018601400313870108`,-0.0027735302296166666`,-0.0002503653049429093`,-8.78004787368937`*^-6},{0,0,0,0,0},{-0.2311580241109876`,-0.025890345535587677`,-0.006437062535385625`,-0.0009469207072151597`,-0.000058982755013521916`},{0.21240043735877281`,0.023144376544742672`,0.010143174368602853`,0.0025600384623881392`,0.00025489311316775757`,8.718779187363633`*^-6},{0.6263928015510138`,-0.09128731317810346`,-0.016903637742075133`,-0.0027743809055824483`,-0.0002977994321650185`,-0.00001974910115086648`}}}}[[n-7]],{n,8,16}];


Table[\[Epsilon]MatrixEven[n]={{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,1.`,-0.020487921902662194`,0.000477251447857667`,-0.0026690365303017596`,0.4449194209637743`,0.007940399201356035`,0.003041772316972427`,"NA",0.05937100617311512`,0.024076500909542713`,0.025642137872955387`,"NA",0.03378074504048977`},{"\[Epsilon]",1.`,2.9047462976968625`,-1.1007743623910746`,-0.021782718615975527`,0.012852140683939346`,2.624421176132975`,0.5159697910125536`,-0.0014770133681029148`,"NA",0.535524135222746`,0.565859495019915`,0.283765140712628`,"NA",0.19767426265783522`},{"\[Epsilon]p",-0.020487921902662194`,-1.1007743623910746`,5.676357395518291`,0.8462166284467831`,0.11288635474537129`,-0.19571259002744443`,-4.0435748964928795`,0.09528001675705922`,"NA",0.7908284680189628`,-1.155018648919472`,-0.9185488417659513`,"NA",-0.028203213459304058`},{"\[Epsilon]pp",0.000477251447857667`,-0.021782718615975527`,0.8462166284467831`,8.815499356499496`,0.17596942462092582`,-0.013419567154682361`,0.22534556533434702`,-0.1004763807405111`,"NA",-0.06431425781023214`,0.021139981933199405`,0.2634501057580012`,"NA",0.001208301769510486`},{"\[Epsilon]ppp",-0.0026690365303017596`,0.012852140683939346`,0.11288635474537129`,0.17596942462092582`,5.947510650772139`,0.13138696345586093`,1.1781595800442592`,-1.430392912649607`,"NA",-0.3505832690205522`,0.37722743381824986`,-0.4653651506643023`,"NA",-0.007078594789458697`},{"T",0.4449194209637743`,2.624421176132975`,-0.19571259002744443`,-0.013419567154682361`,0.13138696345586093`,{2.8733651147029526`,0.8741316003886515`,0.07884722660520481`},{0.40238061146762755`,-0.0382576957032365`,-0.00935139510774425`},{0.10742787277903253`,-0.05102731383027313`,0.01054887555614209`},"NA",{0.8705114334499868`,0.08351661989040815`,0.0023822061334277315`},{0.6806210329881413`,0.06961762893942716`,0.00182618329907609`},{0.32217226600701077`,0.019046060735347804`,-0.0009117144632923411`},"NA","NA"},{"Tp",0.007940399201356035`,0.5159697910125536`,-4.0435748964928795`,0.22534556533434702`,1.1781595800442592`,{0.40238061146762755`,-0.0382576957032365`,-0.00935139510774425`},{5.85688972797695`,0.13585247404238485`,0.09491469497903576`},{0.011457718183940832`,-0.8580218335191512`,0.11659017473636869`},"NA",{-0.38688250069291374`,-0.05277418522511447`,-0.0012153529175328135`},{-0.17552059487447516`,0.126377336882332`,0.007570315115613024`},{1.3050608655076816`,-0.09476831872436071`,-0.010233465299876978`},"NA","NA"},{"Tpp",0.003041772316972427`,-0.0014770133681029148`,0.09528001675705922`,-0.1004763807405111`,-1.430392912649607`,{0.10742787277903253`,-0.05102731383027313`,0.01054887555614209`},{0.011457718183940832`,-0.8580218335191512`,0.11659017473636869`},{5.912259525241859`,0.27201859777149784`,-0.12653409377400743`},"NA",{-0.3059464122569696`,-0.03618389813623036`,-0.0018063512422471374`},{0.5302605288358373`,0.08674345282681455`,-0.0030510663540309862`},{-0.18327774799291355`,0.014310438102394204`,0.010342012468629085`},"NA","NA"},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.05937100617311512`,0.535524135222746`,0.7908284680189628`,-0.06431425781023214`,-0.3505832690205522`,{0.8705114334499868`,0.08351661989040815`,0.0023822061334277315`},{-0.38688250069291374`,-0.05277418522511447`,-0.0012153529175328135`},{-0.3059464122569696`,-0.03618389813623036`,-0.0018063512422471374`},"NA","NA","NA","NA","NA","NA"},{"Cp",0.024076500909542713`,0.565859495019915`,-1.155018648919472`,0.021139981933199405`,0.37722743381824986`,{0.6806210329881413`,0.06961762893942716`,0.00182618329907609`},{-0.17552059487447516`,0.126377336882332`,0.007570315115613024`},{0.5302605288358373`,0.08674345282681455`,-0.0030510663540309862`},"NA","NA","NA","NA","NA","NA"},{"Cpp",0.025642137872955387`,0.283765140712628`,-0.9185488417659513`,0.2634501057580012`,-0.4653651506643023`,{0.32217226600701077`,0.019046060735347804`,-0.0009117144632923411`},{1.3050608655076816`,-0.09476831872436071`,-0.010233465299876978`},{-0.18327774799291355`,0.014310438102394204`,0.010342012468629085`},"NA","NA","NA","NA","NA","NA"},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.03378074504048977`,0.19767426265783522`,-0.028203213459304058`,0.001208301769510486`,-0.007078594789458697`,"NA","NA","NA","NA","NA","NA","NA","NA","NA"}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,0.9999999999999999`,-0.02090285653513915`,0.0006257363276268909`,-0.0028648464297088335`,0.42227388164062535`,0.007864244001808528`,0.003031122362020604`,"NA",0.051520301765374754`,-0.012451611459276942`,-0.0038634348669232856`,"NA",0.02787662423210293`},{"\[Epsilon]",0.9999999999999999`,2.7492809357945798`,-1.1511176539312435`,-0.027957943620061043`,0.017851061799723063`,2.590062049472033`,0.5797010552091091`,-0.016736090214735485`,"NA",0.870319057906123`,0.18360523049909067`,0.056376540598778384`,"NA",0.23270147291197388`},{"\[Epsilon]p",-0.02090285653513915`,-1.1511176539312435`,5.318583438524653`,0.969923745072271`,0.14136313520766364`,-0.19698687686921532`,-4.0527679736711795`,0.17847574481119252`,"NA",-0.4538215252211461`,-0.97398552687136`,-1.552146511195566`,"NA",-0.05921725959667844`},{"\[Epsilon]pp",0.0006257363276268909`,-0.027957943620061043`,0.969923745072271`,8.22727610192832`,0.1791020894892527`,-0.01654184520777218`,0.22867404998514743`,0.4054100665972278`,"NA",0.05686756770984267`,-0.04054153226610922`,0.16825976156442435`,"NA",-0.002044227503243348`},{"\[Epsilon]ppp",-0.0028648464297088335`,0.017851061799723063`,0.14136313520766364`,0.1791020894892527`,5.552617337778188`,0.14232679249415783`,1.2622871245948555`,-1.6758776520689111`,"NA",-0.2317429903283303`,0.5916154399063122`,0.1771477004613691`,"NA",-0.0031088681832150715`},{"T",0.42227388164062535`,2.590062049472033`,-0.19698687686921532`,-0.01654184520777218`,0.14232679249415783`,{2.6838088489958034`,0.864622304850195`,0.09131682803767423`},{0.43625139049145445`,-0.04278374559800651`,-0.00859664365866859`},{0.12926150317085372`,-0.059586571195843686`,0.010510113127339446`},"NA",{1.1256429479884769`,0.12432291585746592`,0.004315180621269971`},{0.1497541150215293`,0.020589630787436457`,0.001199542185997064`},{-0.07995368255101586`,-0.021872429808823052`,-0.0018939447568462856`},"NA",{0.26109331947905906`,0.009846034635143552`,0.00012779417816254646`}},{"Tp",0.007864244001808528`,0.5797010552091091`,-4.0527679736711795`,0.22867404998514743`,1.2622871245948555`,{0.43625139049145445`,-0.04278374559800651`,-0.00859664365866859`},{5.474536957690126`,0.17618439379211281`,0.1440245632718852`},{-0.04368176534208303`,-0.8850944605162321`,0.10963105947897435`},"NA",{0.13995464834019639`,-0.005979291851268033`,0.00026848998400173996`},{-0.4806244138702165`,0.16346077300438225`,0.01415708955804023`},{1.3315394943550565`,-0.004704965176404359`,0.00018241396847226845`},"NA",{-0.012688198839687059`,0.0026745977879162708`,0.0000650178626547834`}},{"Tpp",0.003031122362020604`,-0.016736090214735485`,0.17847574481119252`,0.4054100665972278`,-1.6758776520689111`,{0.12926150317085372`,-0.059586571195843686`,0.010510113127339446`},{-0.04368176534208303`,-0.8850944605162321`,0.10963105947897435`},{5.534117495416822`,0.26318652073972093`,-0.11457492583672577`},"NA",{-0.04231997902517943`,0.016381377357832592`,0.002498777623082055`},{0.6794845642918967`,0.09651832489487001`,-0.0105398656603802`},{0.04336720455867188`,-0.005776220289345959`,0.017299355365456053`},"NA",{-0.009769034431195166`,0.001078831590949951`,-0.0000328324710878136`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.051520301765374754`,0.870319057906123`,-0.4538215252211461`,0.05686756770984267`,-0.2317429903283303`,{1.1256429479884769`,0.12432291585746592`,0.004315180621269971`},{0.13995464834019639`,-0.005979291851268033`,0.00026848998400173996`},{-0.04231997902517943`,0.016381377357832592`,0.002498777623082055`},"NA",{2.8364521702602583`,0.7296511918059831`,0.08535168484760058`,0.0054773590486661`,2.608646621472185`*^-7},{-0.428774535828087`,-0.04652727258489567`,0.036493985519526824`,0.003619282757823231`,0.00006828383718037609`},{0.6491338618573083`,-0.14832877546655954`,-0.023330931798741118`,-0.0030922423668846557`,-0.000022736827382895836`},"NA","NA"},{"Cp",-0.012451611459276942`,0.18360523049909067`,-0.97398552687136`,-0.04054153226610922`,0.5916154399063122`,{0.1497541150215293`,0.020589630787436457`,0.001199542185997064`},{-0.4806244138702165`,0.16346077300438225`,0.01415708955804023`},{0.6794845642918967`,0.09651832489487001`,-0.0105398656603802`},"NA",{-0.428774535828087`,-0.04652727258489567`,0.036493985519526824`,0.003619282757823231`,0.00006828383718037609`},{5.516291792196583`,1.103839668981931`,-0.08401484321325318`,-0.004130520375461868`,-0.00017124194748539942`},{0.09003125656992829`,0.06941980840383428`,0.030432423615253498`,0.01657877005615926`,0.0003899479507595572`},"NA","NA"},{"Cpp",-0.0038634348669232856`,0.056376540598778384`,-1.552146511195566`,0.16825976156442435`,0.1771477004613691`,{-0.07995368255101586`,-0.021872429808823052`,-0.0018939447568462856`},{1.3315394943550565`,-0.004704965176404359`,0.00018241396847226845`},{0.04336720455867188`,-0.005776220289345959`,0.017299355365456053`},"NA",{0.6491338618573083`,-0.14832877546655954`,-0.023330931798741118`,-0.0030922423668846557`,-0.000022736827382895836`},{0.09003125656992829`,0.06941980840383428`,0.030432423615253498`,0.01657877005615926`,0.0003899479507595572`},{5.450619690918337`,0.10550155876782913`,-0.013893252037309817`,-0.005414156904721581`,-0.00020043559178972636`},"NA","NA"},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.02787662423210293`,0.23270147291197388`,-0.05921725959667844`,-0.002044227503243348`,-0.0031088681832150715`,{0.26109331947905906`,0.009846034635143552`,0.00012779417816254646`},{-0.012688198839687059`,0.0026745977879162708`,0.0000650178626547834`},{-0.009769034431195166`,0.001078831590949951`,-0.0000328324710878136`},"NA","NA","NA","NA","NA","NA"}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,1.`,-0.02093140190594524`,0.000660381726425103`,-0.0028945350510244505`,0.40102697187841724`,0.00750216355450883`,0.002939367308080926`,"NA",0.041549753052127575`,-0.013235210172668764`,0.0017135412956876721`,"NA",0.016856522116852048`},{"\[Epsilon]",1.`,2.6276023857800097`,-1.190893246432186`,-0.03372617051827581`,0.022950981592159934`,2.5579762963032775`,0.634289414445893`,-0.024912053667164733`,"NA",0.9151886614752524`,0.18124204218346052`,0.1594328678620744`,"NA",0.25376115003281546`},{"\[Epsilon]p",-0.02093140190594524`,-1.190893246432186`,5.036472999828683`,1.0674107042074104`,0.16678037740183732`,-0.19612205052026901`,-4.032338533605127`,0.17367631548706075`,"NA",-0.3785027988772577`,-1.0017777093426796`,-1.7386526535040447`,"NA",-0.07468627183195008`},{"\[Epsilon]pp",0.000660381726425103`,-0.03372617051827581`,1.0674107042074104`,7.760591922268936`,0.18069860502293889`,-0.018819783982799463`,0.21993441872049924`,0.4698481297769933`,"NA",0.03831417462920293`,-0.028587723880750544`,0.08678184714996502`,"NA",-0.002260078427260934`},{"\[Epsilon]ppp",-0.0028945350510244505`,0.022950981592159934`,0.16678037740183732`,0.18069860502293889`,5.233021067495782`,0.14741867926245766`,1.3304913029137027`,-1.8194489050912153`,"NA",-0.23641534937619468`,0.5231708793499331`,0.3577176215784034`,"NA",-0.016564654492356903`},{"T",0.40102697187841724`,2.5579762963032775`,-0.19612205052026901`,-0.018819783982799463`,0.14741867926245766`,{2.531590173410928`,0.8534154255048052`,0.10104553398319575`},{0.4608541305047014`,-0.04600003686678436`,-0.007952287481345246`},{0.15361580129693175`,-0.06699327494386091`,0.010108728559960636`},"NA",{1.1119844065715736`,0.13923899094010964`,0.005908267801330012`},{0.16048013434804298`,0.01899890687132045`,0.0012397162171176599`},{0.03526245492361041`,-0.012246084737797558`,-0.001413533464887507`},"NA",{0.2767611474905392`,0.014361378704245132`,0.0004323127120201539`}},{"Tp",0.00750216355450883`,0.634289414445893`,-4.032338533605127`,0.21993441872049924`,1.3304913029137027`,{0.4608541305047014`,-0.04600003686678436`,-0.007952287481345246`},{5.171832090726883`,0.21667899308924266`,0.17904935238914604`},{-0.04880431511228359`,-0.9009296633432013`,0.10239367568026034`},"NA",{0.016793719960259097`,-0.0005952456777068903`,0.001204348354666024`},{-0.4801089475523951`,0.16252275427740223`,0.016925329413392292`},{1.358743895231816`,0.017920032050310404`,0.0073916051315096225`},"NA",{-0.006179586237845281`,0.0018901261117125498`,0.00012142541743853977`}},{"Tpp",0.002939367308080926`,-0.024912053667164733`,0.17367631548706075`,0.4698481297769933`,-1.8194489050912153`,{0.15361580129693175`,-0.06699327494386091`,0.010108728559960636`},{-0.04880431511228359`,-0.9009296633432013`,0.10239367568026034`},{5.21463973358228`,0.24576908887763566`,-0.09811743081210365`},"NA",{-0.04349132864738306`,0.015907444561253453`,0.0011496601361997698`},{0.696955906678206`,0.10939514599437113`,-0.014248071605646175`},{0.005962258023142239`,-0.047416294741953684`,0.022215538649090896`},"NA",{-0.00699948514313551`,0.0015008318581215016`,-0.00005220333330960639`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.041549753052127575`,0.9151886614752524`,-0.3785027988772577`,0.03831417462920293`,-0.23641534937619468`,{1.1119844065715736`,0.13923899094010964`,0.005908267801330012`},{0.016793719960259097`,-0.0005952456777068903`,0.001204348354666024`},{-0.04349132864738306`,0.015907444561253453`,0.0011496601361997698`},"NA",{2.5750035622421166`,0.7734011208809767`,0.11303143032865037`,0.00926243766789222`,-0.000020710854513030346`},{-0.40162804511317957`,-0.053833451541525724`,0.03264832524326021`,0.002443520301246357`,0.00006336935271470748`},{0.42391384010583766`,-0.08934904329635532`,-0.013266186813173656`,-0.0020832861259398347`,0.00005851282446519819`},"NA","NA"},{"Cp",-0.013235210172668764`,0.18124204218346052`,-1.0017777093426796`,-0.028587723880750544`,0.5231708793499331`,{0.16048013434804298`,0.01899890687132045`,0.0012397162171176599`},{-0.4801089475523951`,0.16252275427740223`,0.016925329413392292`},{0.696955906678206`,0.10939514599437113`,-0.014248071605646175`},"NA",{-0.40162804511317957`,-0.053833451541525724`,0.03264832524326021`,0.002443520301246357`,0.00006336935271470748`},{5.213791193085802`,1.107246971069137`,-0.07763906359243258`,-0.005193108503205878`,-0.00039829543971575784`},{0.05075211910048953`,0.0529994441818645`,0.03434720122311731`,0.019822090677717567`,0.0008736160306874437`},"NA","NA"},{"Cpp",0.0017135412956876721`,0.1594328678620744`,-1.7386526535040447`,0.08678184714996502`,0.3577176215784034`,{0.03526245492361041`,-0.012246084737797558`,-0.001413533464887507`},{1.358743895231816`,0.017920032050310404`,0.0073916051315096225`},{0.005962258023142239`,-0.047416294741953684`,0.022215538649090896`},"NA",{0.42391384010583766`,-0.08934904329635532`,-0.013266186813173656`,-0.0020832861259398347`,0.00005851282446519819`},{0.05075211910048953`,0.0529994441818645`,0.03434720122311731`,0.019822090677717567`,0.0008736160306874437`},{5.243763339568525`,0.1894906035203545`,0.01156139040432674`,-0.00568452446512309`,-0.0002403766520409683`},"NA","NA"},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.016856522116852048`,0.25376115003281546`,-0.07468627183195008`,-0.002260078427260934`,-0.016564654492356903`,{0.2767611474905392`,0.014361378704245132`,0.0004323127120201539`},{-0.006179586237845281`,0.0018901261117125498`,0.00012142541743853977`},{-0.00699948514313551`,0.0015008318581215016`,-0.00005220333330960639`},"NA","NA","NA","NA","NA","NA"}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,0.9999999999999999`,-0.020707696747473837`,0.0011252866327028947`,-0.003000576503127688`,0.3813969817204017`,0.0070449815787363`,0.0027474752612313084`,"NA",0.026338883659745377`,-0.012924338342728265`,0.0034804837941667566`,"NA",0.01105050844588541`},{"\[Epsilon]",0.9999999999999999`,2.5295570977956054`,-1.2231205785563017`,-0.033648555021711136`,0.027981886011194883`,2.5281215732525486`,0.6814313765766565`,-0.038663431240949175`,"NA",0.9304325320624515`,0.18879771935452502`,0.2293463152280595`,"NA",0.2727976245971659`},{"\[Epsilon]p",-0.020707696747473837`,-1.2231205785563017`,4.807781685578711`,1.141943134410757`,0.19670495179120248`,-0.19395914187344238`,-3.99450244969652`,0.18721908215950117`,"NA",-0.32120678825776794`,-1.0270315840999003`,-1.8776546343914633`,"NA",-0.09834359307432795`},{"\[Epsilon]pp",0.0011252866327028947`,-0.033648555021711136`,1.141943134410757`,7.385004947604234`,0.19974104877884424`,-0.010841267450623117`,0.28468134354837865`,0.5126298828184338`,"NA",0.02474463068109625`,-0.08374728202430656`,0.04976004844329782`,"NA",-0.011921772576278666`},{"\[Epsilon]ppp",-0.003000576503127688`,0.027981886011194883`,0.19670495179120248`,0.19974104877884424`,4.970410804484229`,0.1485762332057067`,1.3641515991892712`,-1.9106287157853148`,"NA",-0.25282210669434896`,0.453090790216702`,0.5185336627662523`,"NA",-0.0338576000353515`},{"T",0.3813969817204017`,2.5281215732525486`,-0.19395914187344238`,-0.010841267450623117`,0.1485762332057067`,{2.4061744931086277`,0.8416832891249345`,0.10867881220447635`},{0.4813061970688314`,-0.04934557850927393`,-0.007256657952101825`},{0.17208205319777292`,-0.0728710294905876`,0.009781247009850835`},"NA",{1.0876141706300393`,0.14957893605146017`,0.007945481838166082`},{0.187881655528037`,0.019540644139234318`,0.0013497380310733287`},{0.10083340979744627`,-0.00612820629019616`,-0.0011989138472178213`},"NA",{0.2877529192314404`,0.01724302067754262`,0.0007111612961881482`}},{"Tp",0.0070449815787363`,0.6814313765766565`,-3.99450244969652`,0.28468134354837865`,1.3641515991892712`,{0.4813061970688314`,-0.04934557850927393`,-0.007256657952101825`},{4.92324973411887`,0.22999161048130723`,0.20772681633794937`},{-0.050513845500356036`,-0.907708605954615`,0.09400700062503368`},"NA",{-0.04525634681686052`,-0.0006903888624626935`,0.0011197666927961663`},{-0.47390293040757797`,0.1626021952003274`,0.018960992096995564`},{1.3604000467620885`,0.03693072136329861`,0.014755157127158764`},"NA",{-7.571026898457763`*^-6,0.001108550513044153`,0.00013832006391689268`}},{"Tpp",0.0027474752612313084`,-0.038663431240949175`,0.18721908215950117`,0.5126298828184338`,-1.9106287157853148`,{0.17208205319777292`,-0.0728710294905876`,0.009781247009850835`},{-0.050513845500356036`,-0.907708605954615`,0.09400700062503368`},{4.947198593065001`,0.24579732355529416`,-0.0836069170320428`},"NA",{-0.04947879430583984`,0.01751603758817118`,0.00021477560681553787`},{0.7067146921906898`,0.11862527946216259`,-0.016890983114383196`},{-0.027130285448244622`,-0.07993784269869565`,0.024524718173815838`},"NA",{-0.006866073624915463`,0.0014753548934550522`,-0.00010813304266298003`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.026338883659745377`,0.9304325320624515`,-0.32120678825776794`,0.02474463068109625`,-0.25282210669434896`,{1.0876141706300393`,0.14957893605146017`,0.007945481838166082`},{-0.04525634681686052`,-0.0006903888624626935`,0.0011197666927961663`},{-0.04947879430583984`,0.01751603758817118`,0.00021477560681553787`},"NA",{2.4092751540531334`,0.7943770357981388`,0.13349596998984595`,0.01184263238066261`,0.00015621772808214866`},{-0.4146981406675276`,-0.06154075023814119`,0.03227034911568643`,0.0018560117303978744`,3.188334525928032`*^-6},{0.3091573435378464`,-0.06314396743987856`,-0.008243147826628923`,-0.0014052095971230146`,0.00006392739079574056`},"NA",{1.2123755290019065`,0.12852044350964237`,0.008459006540728743`,0.0002959943753601736`,8.544616994263946`*^-6}},{"Cp",-0.012924338342728265`,0.18879771935452502`,-1.0270315840999003`,-0.08374728202430656`,0.453090790216702`,{0.187881655528037`,0.019540644139234318`,0.0013497380310733287`},{-0.47390293040757797`,0.1626021952003274`,0.018960992096995564`},{0.7067146921906898`,0.11862527946216259`,-0.016890983114383196`},"NA",{-0.4146981406675276`,-0.06154075023814119`,0.03227034911568643`,0.0018560117303978744`,3.188334525928032`*^-6},{4.9512055532919454`,1.1017966685886658`,-0.07130775351048563`,-0.0058574357687586915`,-0.0006185992147299805`},{0.03669896555235013`,0.04147006555391764`,0.036225184525271605`,0.022108440484717103`,0.0013363103099006935`},"NA",{0.032761825435161256`,0.006442065445453521`,0.0021585310414893913`,0.00004281790407158228`,-4.814405530888751`*^-6}},{"Cpp",0.0034804837941667566`,0.2293463152280595`,-1.8776546343914633`,0.04976004844329782`,0.5185336627662523`,{0.10083340979744627`,-0.00612820629019616`,-0.0011989138472178213`},{1.3604000467620885`,0.03693072136329861`,0.014755157127158764`},{-0.027130285448244622`,-0.07993784269869565`,0.024524718173815838`},"NA",{0.3091573435378464`,-0.06314396743987856`,-0.008243147826628923`,-0.0014052095971230146`,0.00006392739079574056`},{0.03669896555235013`,0.04147006555391764`,0.036225184525271605`,0.022108440484717103`,0.0013363103099006935`},{5.030963533271578`,0.2489669919453965`,0.03716386461623334`,-0.003569622673347956`,0.00003194391853864863`},"NA",{-0.10243614090977256`,-0.004058016462026195`,-0.0009403588989145603`,0.000016990136690070966`,1.3628803485711484`*^-6}},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.01105050844588541`,0.2727976245971659`,-0.09834359307432795`,-0.011921772576278666`,-0.0338576000353515`,{0.2877529192314404`,0.01724302067754262`,0.0007111612961881482`},{-7.571026898457763`*^-6,0.001108550513044153`,0.00013832006391689268`},{-0.006866073624915463`,0.0014753548934550522`,-0.00010813304266298003`},"NA",{1.2123755290019065`,0.12852044350964237`,0.008459006540728743`,0.0002959943753601736`,8.544616994263946`*^-6},{0.032761825435161256`,0.006442065445453521`,0.0021585310414893913`,0.00004281790407158228`,-4.814405530888751`*^-6},{-0.10243614090977256`,-0.004058016462026195`,-0.0009403588989145603`,0.000016990136690070966`,1.3628803485711484`*^-6},"NA",{2.44582660835275`,0.6757203551837069`,0.04963297589467946`,-0.003719542023083511`,-0.00021845011776718692`,-0.000011870046400252493`}}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,1.`,-0.020322087037957026`,0.0012384648251113608`,-0.0028331596215447515`,0.36338277362994365`,0.006540997460347319`,0.0025180158408669236`,"NA",0.017635764428106968`,-0.012401897458610386`,0.0032503370846290692`,"NA",0.004663686762609453`},{"\[Epsilon]",1.`,2.4487162561833355`,-1.2497619627014906`,-0.037577419139296124`,0.03277717133216686`,2.500374552481218`,0.7226780401297915`,-0.05279087148403146`,"NA",0.9609132060849692`,0.1841675912514417`,0.25177342789485974`,"NA",0.2889591739669772`},{"\[Epsilon]p",-0.020322087037957026`,-1.2497619627014906`,4.61828242029125`,1.206557884232971`,0.2180312996242043`,-0.19101678911952993`,-3.948688095445812`,0.1956168856695424`,"NA",-0.355915288909421`,-1.0494728406231992`,-1.97062385654709`,"NA",-0.12811518435752553`},{"\[Epsilon]pp",0.0012384648251113608`,-0.037577419139296124`,1.206557884232971`,7.068671101931387`,0.20104208907774346`,-0.010968042201361503`,0.2788331563333476`,0.5115508430317799`,"NA",0.024083410010058728`,-0.07285203323105535`,-0.012917379034629218`,"NA",-0.012092883460487617`},{"\[Epsilon]ppp",-0.0028331596215447515`,0.03277717133216686`,0.2180312996242043`,0.20104208907774346`,4.745706813467565`,0.1477235303627617`,1.3798402595146135`,-1.9661422523626828`,"NA",-0.24942385744295037`,0.3957323971332142`,0.661455181277188`,"NA",-0.0422410060086356`},{"T",0.36338277362994365`,2.500374552481218`,-0.19101678911952993`,-0.010968042201361503`,0.1477235303627617`,{2.3007408107499274`,0.8300286023302952`,0.11471134359511913`},{0.49804458928384454`,-0.05243416671956845`,-0.006614815100368048`},{0.18831672766403434`,-0.07778042671174747`,0.009453230716297367`},"NA",{1.0688520027871535`,0.15788783468522039`,0.009364537636089009`},{0.20235269103161693`,0.0185558068998133`,0.0013805338374665466`},{0.11029440436954026`,-0.006948291807744014`,-0.0013044925133182874`},"NA",{0.2959640440938785`,0.02021780554216747`,0.0009408065697354742`}},{"Tp",0.006540997460347319`,0.7226780401297915`,-3.948688095445812`,0.2788331563333476`,1.3798402595146135`,{0.49804458928384454`,-0.05243416671956845`,-0.006614815100368048`},{4.715221239103786`,0.23532461368126886`,0.23041112111648332`},{-0.05136094976795447`,-0.9086215287231253`,0.08650517502022002`},"NA",{-0.04584513788757107`,0.0016914701628635669`,0.0015976028781717574`},{-0.4656773948377173`,0.16294284637665904`,0.020601984138635756`},{1.3542982265097552`,0.052081170794777566`,0.02158984089207856`},"NA",{0.004702363665069488`,0.001364199105051052`,0.0001720467230504624`}},{"Tpp",0.0025180158408669236`,-0.05279087148403146`,0.1956168856695424`,0.5115508430317799`,-1.9661422523626828`,{0.18831672766403434`,-0.07778042671174747`,0.009453230716297367`},{-0.05136094976795447`,-0.9086215287231253`,0.08650517502022002`},{4.72143165714746`,0.2468130728428977`,-0.07099904165664647`},"NA",{-0.04753962500460618`,0.017887357196246463`,0.0001397010431569477`},{0.7108593873757649`,0.12568771568750145`,-0.01882052299560921`},{-0.05015952888541941`,-0.10640890861864388`,0.025466890316049862`},"NA",{-0.00793038199282363`,0.0014972701893050655`,-0.0001572258982293467`}},{"TM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"C",0.017635764428106968`,0.9609132060849692`,-0.355915288909421`,0.024083410010058728`,-0.24942385744295037`,{1.0688520027871535`,0.15788783468522039`,0.009364537636089009`},{-0.04584513788757107`,0.0016914701628635669`,0.0015976028781717574`},{-0.04753962500460618`,0.017887357196246463`,0.0001397010431569477`},"NA",{2.2905911430432604`,0.7991921804830765`,0.1493814174320489`,0.014701185207687269`,0.00026066310139412726`},{-0.39845898415503206`,-0.06283473556541574`,0.03168573877469471`,0.0020083997123324206`,0.000041348429932069625`},{0.3258718326135889`,-0.06549165908716527`,-0.00803920443828325`,-0.0012150038015545821`,0.00005096240247585178`},"NA",{1.1979349972979876`,0.1522618463817829`,0.013173767719474554`,0.0006365153531210461`,0.00002157344414887523`}},{"Cp",-0.012401897458610386`,0.1841675912514417`,-1.0494728406231992`,-0.07285203323105535`,0.3957323971332142`,{0.20235269103161693`,0.0185558068998133`,0.0013805338374665466`},{-0.4656773948377173`,0.16294284637665904`,0.020601984138635756`},{0.7108593873757649`,0.12568771568750145`,-0.01882052299560921`},"NA",{-0.39845898415503206`,-0.06283473556541574`,0.03168573877469471`,0.0020083997123324206`,0.000041348429932069625`},{4.737169881514902`,1.093431516382979`,-0.06664145219103497`,-0.0061042842414755615`,-0.0008635634596953308`},{0.03931884293840131`,0.03622774763325634`,0.03696973821341542`,0.02367714192963327`,0.0017840376624101207`},"NA",{0.024062593480152637`,0.0076160658093964335`,0.0026733509562915834`,0.00005613345071623889`,-4.6694789926992155`*^-6}},{"Cpp",0.0032503370846290692`,0.25177342789485974`,-1.97062385654709`,-0.012917379034629218`,0.661455181277188`,{0.11029440436954026`,-0.006948291807744014`,-0.0013044925133182874`},{1.3542982265097552`,0.052081170794777566`,0.02158984089207856`},{-0.05015952888541941`,-0.10640890861864388`,0.025466890316049862`},"NA",{0.3258718326135889`,-0.06549165908716527`,-0.00803920443828325`,-0.0012150038015545821`,0.00005096240247585178`},{0.03931884293840131`,0.03622774763325634`,0.03696973821341542`,0.02367714192963327`,0.0017840376624101207`},{4.8213418105901225`,0.29235809631749843`,0.06064549220764858`,-0.00033473840634310186`,0.0005473298061040578`},"NA",{-0.1034272370411882`,-0.003034991795134307`,-0.000921453887877595`,0.00003935854014538881`,2.445191616986243`*^-6}},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.004663686762609453`,0.2889591739669772`,-0.12811518435752553`,-0.012092883460487617`,-0.0422410060086356`,{0.2959640440938785`,0.02021780554216747`,0.0009408065697354742`},{0.004702363665069488`,0.001364199105051052`,0.0001720467230504624`},{-0.00793038199282363`,0.0014972701893050655`,-0.0001572258982293467`},"NA",{1.1979349972979876`,0.1522618463817829`,0.013173767719474554`,0.0006365153531210461`,0.00002157344414887523`},{0.024062593480152637`,0.0076160658093964335`,0.0026733509562915834`,0.00005613345071623889`,-4.6694789926992155`*^-6},{-0.1034272370411882`,-0.003034991795134307`,-0.000921453887877595`,0.00003935854014538881`,2.445191616986243`*^-6},"NA",{2.34077687938871`,0.7125891665742498`,0.08257698729363187`,0.0012281377770512985`,-0.000027742923829120363`,-0.000016558803903740156`}}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,0.9999999999999999`,-0.019835587384617475`,0.0013237533710524613`,-0.002612335662595787`,0.34689035095365556`,0.006027740502882417`,0.0022911060305182565`,0,0.010562158191572097`,-0.011615207304469225`,0.0027054513852402097`,"NA",0.008428595229778206`},{"\[Epsilon]",0.9999999999999999`,2.3808056491676686`,-1.2721502962643672`,-0.04125540955944991`,0.03741159565306042`,2.474578417483809`,0.75919427353326`,-0.06572237741550586`,0,0.9865508719015342`,0.17709447423005498`,0.27483306560020904`,"NA",0.3226268414373285`},{"\[Epsilon]p",-0.019835587384617475`,-1.2721502962643672`,4.458435085082826`,1.2607668431624313`,0.2373123599828139`,-0.18762111301836004`,-3.8997157121385273`,0.1941740871224123`,0,-0.3847745005233868`,-1.0714939410058089`,-2.0531165569784426`,"NA",-0.15307886320056438`},{"\[Epsilon]pp",0.0013237533710524613`,-0.04125540955944991`,1.2607668431624313`,6.801003661707564`,0.2021067238294951`,-0.011016125067257085`,0.27294214844252324`,0.507659603429262`,0,0.02357898367548575`,-0.06311011088109478`,-0.06977143248435297`,"NA",-0.012694631055174165`},{"\[Epsilon]ppp",-0.002612335662595787`,0.03741159565306042`,0.2373123599828139`,0.2021067238294951`,4.55250058731521`,0.14550754220037498`,1.3894232766679464`,-1.9947144376391555`,0,-0.24547524490495556`,0.3472241602884335`,0.7800321535587188`,"NA",-0.048611794585974547`},{"T",0.34689035095365556`,2.474578417483809`,-0.18762111301836004`,-0.011016125067257085`,0.14550754220037498`,{2.2106542199363846`,0.8187546384807027`,0.11951201363080541`},{0.5117000606374987`,-0.05517508591860001`,-0.0060478423481838545`},{0.2035076384411314`,-0.0820240970835993`,0.00913838826427003`},{0,0,0},{1.0508407255534842`,0.16463945073146852`,0.010679047104753925`},{0.21545028672283678`,0.017642237004565887`,0.0011294654232186277`},{0.11837519420458646`,-0.007835577989773704`,-0.0009485836839342913`},"NA",{0.3036886226355953`,0.02313111256397677`,0.0011608150254931863`}},{"Tp",0.006027740502882417`,0.75919427353326`,-3.8997157121385273`,0.27294214844252324`,1.3894232766679464`,{0.5117000606374987`,-0.05517508591860001`,-0.0060478423481838545`},{4.5383249114785436`,0.23872908423279238`,0.2483060808070592`},{-0.05176106342734959`,-0.9059381035248346`,0.08046752429816764`},{0,0,0},{-0.0464083335353984`,0.0037785979355647106`,0.002058259288958031`},{-0.45823233530135926`,0.1633417854816134`,0.022044462335655202`},{1.343042323942126`,0.06447486001473211`,0.027853224876894074`},"NA",{0.008149821472949235`,0.001842107484650414`,0.0002532706900286765`}},{"Tpp",0.0022911060305182565`,-0.06572237741550586`,0.1941740871224123`,0.507659603429262`,-1.9947144376391555`,{0.2035076384411314`,-0.0820240970835993`,0.00913838826427003`},{-0.05176106342734959`,-0.9059381035248346`,0.08046752429816764`},{4.527630055830985`,0.2454659695136656`,-0.06011294977649763`},{0,0,0},{-0.04535635492400295`,0.018222792591537997`,0.00002920919734774295`},{0.7103971002759748`,0.13140978833873868`,-0.02012137733816804`},{-0.06480975775734725`,-0.1272524992341907`,0.025536884350358766`},"NA",{-0.008930623812407553`,0.0014485730878928758`,-0.0002250298859247484`}},{"TM",0,0,0,0,0,{0,0,0},{0,0,0},{0,0,0},{4.560165554964244`,-0.49054502370300446`,-0.306930601509292`},{0,0,0},{0,0,0},{0,0,0},"NA",{0,0,0}},{"C",0.010562158191572097`,0.9865508719015342`,-0.3847745005233868`,0.02357898367548575`,-0.24547524490495556`,{1.0508407255534842`,0.16463945073146852`,0.010679047104753925`},{-0.0464083335353984`,0.0037785979355647106`,0.002058259288958031`},{-0.04535635492400295`,0.018222792591537997`,0.00002920919734774295`},{0,0,0},{2.1871908330115244`,0.799498429347321`,0.1624254549283553`,0.017400248678880688`,0.00038859140284227834`},{-0.38329381108645305`,-0.06377174872208442`,0.03087459427065979`,0.0021763382819171835`,0.000015809525375307034`},{0.33974938247954384`,-0.06719566351772846`,-0.007589194937589624`,-0.001146300776154267`,0.00015179013016849586`},"NA",{1.1814165463054527`,0.17177716448271046`,0.017701870783676056`,0.001067524718095062`,0.000034604223231986`}},{"Cp",-0.011615207304469225`,0.17709447423005498`,-1.0714939410058089`,-0.06311011088109478`,0.3472241602884335`,{0.21545028672283678`,0.017642237004565887`,0.0011294654232186277`},{-0.45823233530135926`,0.1633417854816134`,0.022044462335655202`},{0.7103971002759748`,0.13140978833873868`,-0.02012137733816804`},{0,0,0},{-0.38329381108645305`,-0.06377174872208442`,0.03087459427065979`,0.0021763382819171835`,0.000015809525375307034`},{4.553854809627407`,1.083354012064672`,-0.06284959270679814`,-0.006087207794057757`,-0.0010625812411846516`},{0.04157359188396101`,0.03259567863335159`,0.03778207896103981`,0.02488026429732315`,0.002229066215907392`},"NA",{0.018302412554799037`,0.008439582706290924`,0.0030658381628446488`,0.00008290348254677754`,-4.707153303310896`*^-6}},{"Cpp",0.0027054513852402097`,0.27483306560020904`,-2.0531165569784426`,-0.06977143248435297`,0.7800321535587188`,{0.11837519420458646`,-0.007835577989773704`,-0.0009485836839342913`},{1.343042323942126`,0.06447486001473211`,0.027853224876894074`},{-0.06480975775734725`,-0.1272524992341907`,0.025536884350358766`},{0,0,0},{0.33974938247954384`,-0.06719566351772846`,-0.007589194937589624`,-0.001146300776154267`,0.00015179013016849586`},{0.04157359188396101`,0.03259567863335159`,0.03778207896103981`,0.02488026429732315`,0.002229066215907392`},{4.641076154785672`,0.32034952188465504`,0.08074864383695042`,0.00328179758081014`,0.0012236965942724067`},"NA",{-0.10513577488834144`,-0.0016550698227763858`,-0.0006376680782823201`,0.000015636321893629563`,9.768445098998301`*^-6}},{"CM","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Epsilon]6",0.008428595229778206`,0.3226268414373285`,-0.15307886320056438`,-0.012694631055174165`,-0.048611794585974547`,{0.3036886226355953`,0.02313111256397677`,0.0011608150254931863`},{0.008149821472949235`,0.001842107484650414`,0.0002532706900286765`},{-0.008930623812407553`,0.0014485730878928758`,-0.0002250298859247484`},{0,0,0},{1.1814165463054527`,0.17177716448271046`,0.017701870783676056`,0.001067524718095062`,0.000034604223231986`},{0.018302412554799037`,0.008439582706290924`,0.0030658381628446488`,0.00008290348254677754`,-4.707153303310896`*^-6},{-0.10513577488834144`,-0.0016550698227763858`,-0.0006376680782823201`,0.000015636321893629563`,9.768445098998301`*^-6},"NA",{2.247337030187473`,0.7373157578019363`,0.11055777533637769`,0.00646319434091815`,0.0003064586690504242`,-2.1534486986467866`*^-6}}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,1.`,-0.019289581683635273`,0.001391012368936354`,-0.002419190278051045`,0.33179177499894624`,0.005525498542679835`,0.0020899429826013614`,0,0.004852463701478606`,-0.010449914190919112`,0.002495421354672249`,0,0.0030298845346535806`},{"\[Epsilon]",1.`,2.3228694914676495`,-1.2912237627571035`,-0.04470543944265945`,0.04191334108194145`,2.450568580077516`,0.7919720626011555`,-0.075794161355359`,0,1.0082365187231936`,0.16970111763360887`,0.294516767710093`,0,0.33463674778178193`},{"\[Epsilon]p",-0.019289581683635273`,-1.2912237627571035`,4.321593768973672`,1.306849041353712`,0.25482476000095156`,-0.18398050292960708`,-3.8503856671441854`,0.17795505142972404`,0,-0.40892632741690493`,-1.092577102806309`,-2.112659744731904`,0,-0.16090204189302298`},{"\[Epsilon]pp",0.001391012368936354`,-0.04470543944265945`,1.306849041353712`,6.57126808279721`,0.20310742379643032`,-0.011006058265598239`,0.2664711933564171`,0.5033778277242169`,0,0.02319444325592465`,-0.05521511183833167`,-0.12070951929975664`,0,-0.006979220384943345`},{"\[Epsilon]ppp",-0.002419190278051045`,0.04191334108194145`,0.25482476000095156`,0.20310742379643032`,4.3843285725565835`,0.14241295404005733`,1.3995346571791114`,-2.002745664257897`,0,-0.24089133082144282`,0.3075731264735002`,0.8760826113147265`,0,-0.08083315659069179`},{"T",0.33179177499894624`,2.450568580077516`,-0.18398050292960708`,-0.011006058265598239`,0.14241295404005733`,{2.1326423959069705`,0.8080042848449636`,0.12335520454214405`},{0.5225060032677153`,-0.057436437918505515`,-0.005568014414081946`},{0.21884892699722333`,-0.08586323067410678`,0.008835883157073319`},{0,0,0},{1.0337499132289913`,0.1701778241240356`,0.011891012665644744`},{0.22735296763781762`,0.016789539107364214`,0.0009419031468205385`},{0.12565422610275678`,-0.008540158331404337`,-0.0009349354786488728`},{0,0,0},{0.30774969749844727`,0.02552029156830029`,0.0015094908391058354`}},{"Tp",0.005525498542679835`,0.7919720626011555`,-3.8503856671441854`,0.2664711933564171`,1.3995346571791114`,{0.5225060032677153`,-0.057436437918505515`,-0.005568014414081946`},{4.3860031853424335`,0.24495858326454528`,0.26226016607028196`},{-0.051821452864014864`,-0.9010171043093781`,0.07636274116701906`},{0,0,0},{-0.04686062061946568`,0.005548417693284732`,0.002495703348880928`},{-0.45348306953893436`,0.16329548488178924`,0.023216970667187392`},{1.3291999627215614`,0.07489829469118557`,0.03354837922439616`},{0,0,0},{0.012856005616168075`,0.0005506224450851188`,0.0002553915356798355`}},{"Tpp",0.0020899429826013614`,-0.075794161355359`,0.17795505142972404`,0.5033778277242169`,-2.002745664257897`,{0.21884892699722333`,-0.08586323067410678`,0.008835883157073319`},{-0.051821452864014864`,-0.9010171043093781`,0.07636274116701906`},{4.358864187330745`,0.2385977761415529`,-0.05056275600558`},{0,0,0},{-0.04323210777724358`,0.018533768928925873`,-0.00008906899318910861`},{0.706173664321784`,0.13643311491111126`,-0.020979278172369328`},{-0.07170145701910291`,-0.14407588140239078`,0.025308901476960115`},{0,0,0},{-0.01246017764924421`,0.000899337484349021`,-0.00013941180109978903`}},{"TM",0,0,0,0,0,{0,0,0},{0,0,0},{0,0,0},{4.392658288175779`,-0.4807137805848719`,-0.30742745943922517`},{0,0,0},{0,0,0},{0,0,0},{0.13004159028678128`,0.14225211077159058`,-0.02874022126781441`},{0,0,0}},{"C",0.004852463701478606`,1.0082365187231936`,-0.40892632741690493`,0.02319444325592465`,-0.24089133082144282`,{1.0337499132289913`,0.1701778241240356`,0.011891012665644744`},{-0.04686062061946568`,0.005548417693284732`,0.002495703348880928`},{-0.04323210777724358`,0.018533768928925873`,-0.00008906899318910861`},{0,0,0},{2.0961159887580374`,0.7968813027349684`,0.17320491536513324`,0.019924854022897568`,0.0005348349875146035`},{-0.36944076498146644`,-0.0644739790713503`,0.03000214992337063`,0.0022840947658607307`,-0.000010366895740568175`},{0.35190422152900613`,-0.06884399937100054`,-0.007276012040406559`,-0.0008447114791829296`,0.00018023402565033996`},{0,0,0,0,0},{1.1625232089920414`,0.18718807878149732`,0.02170591192130715`,0.001464795195006334`,0.0000716874152342177`}},{"Cp",-0.010449914190919112`,0.16970111763360887`,-1.092577102806309`,-0.05521511183833167`,0.3075731264735002`,{0.22735296763781762`,0.016789539107364214`,0.0009419031468205385`},{-0.45348306953893436`,0.16329548488178924`,0.023216970667187392`},{0.706173664321784`,0.13643311491111126`,-0.020979278172369328`},{0,0,0},{-0.36944076498146644`,-0.0644739790713503`,0.03000214992337063`,0.0022840947658607307`,-0.000010366895740568175`},{4.3947919344542745`,1.0723312760744403`,-0.05983253144271305`,-0.006004553068925693`,-0.001102206914213043`},{0.04360678452753053`,0.030440731917545007`,0.038846194740611344`,0.025718624992906492`,0.0025910957256245993`},{0,0,0,0,0},{-0.04274249242815437`,0.003884649258015964`,0.00437037362487978`,0.00015532169961881336`,-6.976521814708257`*^-6}},{"Cpp",0.002495421354672249`,0.294516767710093`,-2.112659744731904`,-0.12070951929975664`,0.8760826113147265`,{0.12565422610275678`,-0.008540158331404337`,-0.0009349354786488728`},{1.3291999627215614`,0.07489829469118557`,0.03354837922439616`},{-0.07170145701910291`,-0.14407588140239078`,0.025308901476960115`},{0,0,0},{0.35190422152900613`,-0.06884399937100054`,-0.007276012040406559`,-0.0008447114791829296`,0.00018023402565033996`},{0.04360678452753053`,0.030440731917545007`,0.038846194740611344`,0.025718624992906492`,0.0025910957256245993`},{4.484079337342479`,0.339152770165098`,0.09793125760913879`,0.006999613457382719`,0.0020530368070128427`},{0,0,0,0,0},{-0.08417480062909867`,-0.004785091678125508`,-0.0012743038515283234`,-0.00013647380646858177`,8.41659789855207`*^-6}},{"CM",0,0,0,0,0,{0,0,0},{0,0,0},{0,0,0},{0.13004159028678128`,0.14225211077159058`,-0.02874022126781441`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0},{4.36866819114541`,0.21488643423832207`,-0.030380188866195243`,-0.03260837330779575`,-0.00018912033984257962`},{0,0,0,0,0}},{"\[Epsilon]6",0.0030298845346535806`,0.33463674778178193`,-0.16090204189302298`,-0.006979220384943345`,-0.08083315659069179`,{0.30774969749844727`,0.02552029156830029`,0.0015094908391058354`},{0.012856005616168075`,0.0005506224450851188`,0.0002553915356798355`},{-0.01246017764924421`,0.000899337484349021`,-0.00013941180109978903`},{0,0,0},{1.1625232089920414`,0.18718807878149732`,0.02170591192130715`,0.001464795195006334`,0.0000716874152342177`},{-0.04274249242815437`,0.003884649258015964`,0.00437037362487978`,0.00015532169961881336`,-6.976521814708257`*^-6},{-0.08417480062909867`,-0.004785091678125508`,-0.0012743038515283234`,-0.00013647380646858177`,8.41659789855207`*^-6},{0,0,0,0,0},{2.198755579326586`,0.7598097636652149`,0.13226917853938666`,0.011752711212741407`,0.0007934433893551613`,1.674995621707888`*^-6}}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,1.`,-0.01871203793027835`,0.0014599971022237505`,-0.0022726047844451435`,0.3179520800357559`,0.005093621009903`,0.0018039216925962239`,0,0.0002674905565407697`,-0.009604874204634618`,0.0022449738968814523`,0,0.003342491686908753`},{"\[Epsilon]",1.`,2.2727963679479366`,-1.307662390752736`,-0.04796289174469153`,0.04625003669098529`,2.428185353932874`,0.8194419879205411`,-0.10294532502108504`,0,1.0266645558628706`,0.15983530751867756`,0.3136836175645868`,0,0.3486256501771074`},{"\[Epsilon]p",-0.01871203793027835`,-1.307662390752736`,4.202980494465913`,1.3464749834988239`,0.27082228668370667`,-0.18022977244154964`,-3.797143351192271`,0.24183179334290064`,0,-0.4292535126262779`,-1.1101192557718738`,-2.1629971024037946`,0,-0.18396462794601065`},{"\[Epsilon]pp",0.0014599971022237505`,-0.04796289174469153`,1.3464749834988239`,6.371703519187064`,0.2040794821290313`,-0.010951441241506977`,0.2716626137708622`,0.49320330842964977`,0,0.022785594242096165`,-0.04849578762082265`,-0.16580789948438962`,0,-0.008402790251278191`},{"\[Epsilon]ppp",-0.0022726047844451435`,0.04625003669098529`,0.27082228668370667`,0.2040794821290313`,4.2363712799575515`,0.13878010212561198`,1.3624074999756417`,-2.0300796167520776`,0,-0.236002603524728`,0.2751829066562957`,0.9540792319310125`,0,-0.08153888739810618`},{"T",0.3179520800357559`,2.428185353932874`,-0.18022977244154964`,-0.010951441241506977`,0.13878010212561198`,{2.0643219030502347`,0.7978335270760673`,0.1264462171385848`},{0.5364161729163108`,-0.061391368301531773`,-0.0049565756717719536`},{0.22154370439838966`,-0.0879467618705446`,0.00867879263150315`},{0,0,0},{1.0176259170014126`,0.1747555843787699`,0.013004783210055151`},{0.23823098261758316`,0.015915579461552736`,0.0008154232181279483`},{0.1321129649709043`,-0.00928206288704822`,-0.0008807953595436757`},{0,0,0},{0.3113464043076561`,0.027468297852119093`,0.001578091852076643`}},{"Tp",0.005093621009903`,0.8194419879205411`,-3.797143351192271`,0.2716626137708622`,1.3624074999756417`,{0.5364161729163108`,-0.061391368301531773`,-0.0049565756717719536`},{4.250814316558956`,0.21093772451894358`,0.2765620078754191`},{-0.05253486933185997`,-0.894228443815862`,0.06635434447123362`},{0,0,0},{-0.04820961206090254`,0.007482452086358897`,0.002902819841988704`},{-0.4338683696472753`,0.16631650696941935`,0.02383027806674586`},{1.3121407785465378`,0.08008983633423028`,0.03924750202131275`},{0,0,0},{0.01528409021807248`,0.001213871371511834`,0.0003612087996753056`}},{"Tpp",0.0018039216925962239`,-0.10294532502108504`,0.24183179334290064`,0.49320330842964977`,-2.0300796167520776`,{0.22154370439838966`,-0.0879467618705446`,0.00867879263150315`},{-0.05253486933185997`,-0.894228443815862`,0.06635434447123362`},{4.2127893730356725`,0.2703296054959462`,-0.04562325809745716`},{0,0,0},{-0.04013696268073241`,0.01865655044605813`,-0.00026232944081867594`},{0.7101261625866501`,0.13700837390034595`,-0.022091941685555557`},{-0.10410152421106333`,-0.15953535446340936`,0.02406829353315635`},{0,0,0},{-0.013680117600910553`,0.0008355462351314337`,-0.00017996157327671318`}},{"TM",0,0,0,0,0,{0,0,0},{0,0,0},{0,0,0},{4.2439951900082455`,-0.47457898555755085`,-0.30954510849027084`},{0,0,0},{0,0,0},{0,0,0},{0.13446641860729758`,0.14111184233620536`,-0.031057345658905316`},{0,0,0}},{"C",0.0002674905565407697`,1.0266645558628706`,-0.4292535126262779`,0.022785594242096165`,-0.236002603524728`,{1.0176259170014126`,0.1747555843787699`,0.013004783210055151`},{-0.04820961206090254`,0.007482452086358897`,0.002902819841988704`},{-0.04013696268073241`,0.01865655044605813`,-0.00026232944081867594`},{0,0,0},{2.0151548177993948`,0.7923578253993784`,0.18215991161354872`,0.022271111552589554`,0.0006938938988059263`},{-0.35688858204996426`,-0.06504469562111102`,0.02912108159883842`,0.0023036216084404877`,-0.000016151610531536102`},{0.36239225124731556`,-0.07034256270586173`,-0.006997786174331214`,-0.0006043195078747602`,0.00022503375730265258`},{0,0,0,0,0},{1.1443779683042536`,0.20031094307576688`,0.025655995221475877`,0.0019100637473335375`,0.00008174868232275886`}},{"Cp",-0.009604874204634618`,0.15983530751867756`,-1.1101192557718738`,-0.04849578762082265`,0.2751829066562957`,{0.23823098261758316`,0.015915579461552736`,0.0008154232181279483`},{-0.4338683696472753`,0.16631650696941935`,0.02383027806674586`},{0.7101261625866501`,0.13700837390034595`,-0.022091941685555557`},{0,0,0},{-0.35688858204996426`,-0.06504469562111102`,0.02912108159883842`,0.0023036216084404877`,-0.000016151610531536102`},{4.255176469973417`,1.0610271468374521`,-0.05745423827200248`,-0.0057997262975695175`,-0.0011799211315035403`},{0.04539040728910724`,0.028295186174151873`,0.03957895686025316`,0.026498537389209008`,0.002935255678977073`},{0,0,0,0,0},{-0.03992839749969036`,0.004143040090754749`,0.00460105245555613`,0.0001724136743513922`,-5.347382336152104`*^-6}},{"Cpp",0.0022449738968814523`,0.3136836175645868`,-2.1629971024037946`,-0.16580789948438962`,0.9540792319310125`,{0.1321129649709043`,-0.00928206288704822`,-0.0008807953595436757`},{1.3121407785465378`,0.08008983633423028`,0.03924750202131275`},{-0.10410152421106333`,-0.15953535446340936`,0.02406829353315635`},{0,0,0},{0.36239225124731556`,-0.07034256270586173`,-0.006997786174331214`,-0.0006043195078747602`,0.00022503375730265258`},{0.04539040728910724`,0.028295186174151873`,0.03957895686025316`,0.026498537389209008`,0.002935255678977073`},{4.345863030578285`,0.35138377382923064`,0.11225807084738398`,0.010511887046348187`,0.0029444603852266742`},{0,0,0,0,0},{-0.0872254730407762`,-0.0030636825664497077`,-0.0009662686568506163`,-0.0001136206657161865`,0.0000155449894248889`}},{"CM",0,0,0,0,0,{0,0,0},{0,0,0},{0,0,0},{0.13446641860729758`,0.14111184233620536`,-0.031057345658905316`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0},{4.2227482540101455`,0.2193169311912458`,-0.0369035212488164`,-0.03761523708208018`,-0.00017448498463047061`},{0,0,0,0,0}},{"\[Epsilon]6",0.003342491686908753`,0.3486256501771074`,-0.18396462794601065`,-0.008402790251278191`,-0.08153888739810618`,{0.3113464043076561`,0.027468297852119093`,0.001578091852076643`},{0.01528409021807248`,0.001213871371511834`,0.0003612087996753056`},{-0.013680117600910553`,0.0008355462351314337`,-0.00017996157327671318`},{0,0,0},{1.1443779683042536`,0.20031094307576688`,0.025655995221475877`,0.0019100637473335375`,0.00008174868232275886`},{-0.03992839749969036`,0.004143040090754749`,0.00460105245555613`,0.0001724136743513922`,-5.347382336152104`*^-6},{-0.0872254730407762`,-0.0030636825664497077`,-0.0009662686568506163`,-0.0001136206657161865`,0.0000155449894248889`},{0,0,0,0,0},{2.117841162782021`,0.7692557778175323`,0.15291166726626793`,0.017262549627936587`,0.0014342596127433988`,0.00004465917781642114`}}},{{"\[Epsilon]","1","\[Epsilon]","\[Epsilon]p","\[Epsilon]pp","\[Epsilon]ppp","T","Tp","Tpp","TM","C","Cp","Cpp","CM","\[Epsilon]6"},{"1",0,1.`,-0.018121937448089445`,0.0015082383148587036`,-0.0021349206203444535`,0.3052414188040145`,0.004622465509937634`,0.0017204396688496998`,0,-0.003397289271240017`,-0.00880512160575052`,0.001954346358108794`,0,0.003588730669170214`},{"\[Epsilon]",1.`,2.229036714519578`,-1.321971438277918`,-0.05101583893061415`,0.05042391589458182`,2.407279321936187`,0.8478527290502686`,-0.09684067550219169`,0,1.0423856744857496`,0.14925342912210046`,0.33164605575340883`,0,0.3612740761108693`},{"\[Epsilon]p",-0.018121937448089445`,-1.321971438277918`,4.099068523634758`,1.3808568409309643`,0.2855337431631888`,-0.17645709062170317`,-3.7532345980771216`,0.1540174296766655`,0,-0.44644624122557613`,-1.12650098853609`,-2.2030979627998337`,0,-0.20561766309674173`},{"\[Epsilon]pp",0.0015082383148587036`,-0.05101583893061415`,1.3808568409309643`,6.196553135615153`,0.2051043504324622`,-0.010871907274639346`,0.2581565510057468`,0.49343244068880365`,0,0.02258433418499729`,-0.042887718498263186`,-0.20716221784458524`,0,-0.0100599314790804`},{"\[Epsilon]ppp",-0.0021349206203444535`,0.05042391589458182`,0.2855337431631888`,0.2051043504324622`,4.105048993711561`,0.13495059055408054`,1.4028321821390544`,-1.9952523865777938`,0,-0.23143700957809707`,0.24809372305341684`,1.0325196846759759`,0,-0.08077114649444973`},{"T",0.3052414188040145`,2.407279321936187`,-0.17645709062170317`,-0.010871907274639346`,0.13495059055408054`,{2.003911316610852`,0.7882513250489899`,0.12894031525073735`},{0.5399500682039162`,-0.061658318896650716`,-0.0047371033357731475`},{0.24427563313088632`,-0.0920517340146029`,0.008342139075632563`},{0,0,0},{1.0024536898310878`,0.178562231174812`,0.014026158263224921`},{0.24821010587251824`,0.015108494176242958`,0.0006997324761364293`},{0.13785102593445234`,-0.009974667680897614`,-0.0008103457007355442`},{0,0,0},{0.3143579326408242`,0.029269617603823548`,0.001651466799008119`}},{"Tp",0.004622465509937634`,0.8478527290502686`,-3.7532345980771216`,0.2581565510057468`,1.4028321821390544`,{0.5399500682039162`,-0.061658318896650716`,-0.0047371033357731475`},{4.135506803760317`,0.2467148607082599`,0.28322510433470727`},{-0.051533935850573774`,-0.8876149624254143`,0.06959117413478232`},{0,0,0},{-0.047954065665920344`,0.008463500866955753`,0.003292170386333479`},{-0.44262836734282457`,0.16383257787124555`,0.025192457266038967`},{1.297471198522802`,0.09066620739521002`,0.043507608310166035`},{0,0,0},{0.017763671759658404`,0.0018994583354936566`,0.0004858454228056656`}},{"Tpp",0.0017204396688496998`,-0.09684067550219169`,0.1540174296766655`,0.49343244068880365`,-1.9952523865777938`,{0.24427563313088632`,-0.0920517340146029`,0.008342139075632563`},{-0.051533935850573774`,-0.8876149624254143`,0.06959117413478232`},{4.079290880428751`,0.2310918456032586`,-0.03646894570644315`},{0,0,0},{-0.03901118362190491`,0.019031296535637655`,-0.000326671320819479`},{0.6955880241345503`,0.1433947410538801`,-0.02207018288005418`},{-0.07924912312655281`,-0.16829508413462058`,0.023931601290029574`},{0,0,0},{-0.013855595584812705`,0.0008781846426733384`,-0.00022065734190764534`}},{"TM",0,0,0,0,0,{0,0,0},{0,0,0},{0,0,0},{4.111579552399946`,-0.4692558218724523`,-0.31172059508551375`},{0,0,0},{0,0,0},{0,0,0},{0.1368323788360483`,0.1395609402595247`,-0.03282934279649875`},{0,0,0}},{"C",-0.003397289271240017`,1.0423856744857496`,-0.44644624122557613`,0.02258433418499729`,-0.23143700957809707`,{1.0024536898310878`,0.178562231174812`,0.014026158263224921`},{-0.047954065665920344`,0.008463500866955753`,0.003292170386333479`},{-0.03901118362190491`,0.019031296535637655`,-0.000326671320819479`},{0,0,0},{1.942613141386256`,0.786597800051642`,0.1896309259216904`,0.024441862743067404`,0.0008607841884774505`},{-0.34553817308169954`,-0.06551993663418217`,0.0282575441410896`,0.002306555638116526`,-0.0000214548952662078`},{0.36979845395991456`,-0.07129655818678986`,-0.006755312065824692`,-0.00044885820826575697`,0.00028185014711634986`},{0,0,0,0,0},{1.1264982155159329`,0.2112237073691593`,0.02929937694718854`,0.002353622735771085`,0.00008959811239390965`}},{"Cp",-0.00880512160575052`,0.14925342912210046`,-1.12650098853609`,-0.042887718498263186`,0.24809372305341684`,{0.24821010587251824`,0.015108494176242958`,0.0006997324761364293`},{-0.44262836734282457`,0.16383257787124555`,0.025192457266038967`},{0.6955880241345503`,0.1433947410538801`,-0.02207018288005418`},{0,0,0},{-0.34553817308169954`,-0.06551993663418217`,0.0282575441410896`,0.002306555638116526`,-0.0000214548952662078`},{4.131482416265509`,1.0497076880336602`,-0.055595091482163676`,-0.005559158835676231`,-0.0012197027659706999`},{0.046761005157357656`,0.027333944850121566`,0.040638002110103245`,0.02737172060748655`,0.0032317091729162856`},{0,0,0,0,0},{-0.035442916889638375`,0.004506990806210873`,0.004758221589864164`,0.00018311250595392828`,-4.9220355379477216`*^-6}},{"Cpp",0.001954346358108794`,0.33164605575340883`,-2.2030979627998337`,-0.20716221784458524`,1.0325196846759759`,{0.13785102593445234`,-0.009974667680897614`,-0.0008103457007355442`},{1.297471198522802`,0.09066620739521002`,0.043507608310166035`},{-0.07924912312655281`,-0.16829508413462058`,0.023931601290029574`},{0,0,0},{0.36979845395991456`,-0.07129655818678986`,-0.006755312065824692`,-0.00044885820826575697`,0.00028185014711634986`},{0.046761005157357656`,0.027333944850121566`,0.040638002110103245`,0.02737172060748655`,0.0032317091729162856`},{4.223204261039738`,0.35660231497505984`,0.12482231760386633`,0.014032342142027325`,0.0038874374489557446`},{0,0,0,0,0},{-0.09036538920735247`,-0.0014092420200415338`,-0.0006213041783051361`,-0.00008424621916589345`,0.00002613897031339265`}},{"CM",0,0,0,0,0,{0,0,0},{0,0,0},{0,0,0},{0.1368323788360483`,0.1395609402595247`,-0.03282934279649875`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0},{4.094460885405052`,0.2205862872731736`,-0.040782196063479395`,-0.041922142005058706`,-0.00030702799861429724`},{0,0,0,0,0}},{"\[Epsilon]6",0.003588730669170214`,0.3612740761108693`,-0.20561766309674173`,-0.0100599314790804`,-0.08077114649444973`,{0.3143579326408242`,0.029269617603823548`,0.001651466799008119`},{0.017763671759658404`,0.0018994583354936566`,0.0004858454228056656`},{-0.013855595584812705`,0.0008781846426733384`,-0.00022065734190764534`},{0,0,0},{1.1264982155159329`,0.2112237073691593`,0.02929937694718854`,0.002353622735771085`,0.00008959811239390965`},{-0.035442916889638375`,0.004506990806210873`,0.004758221589864164`,0.00018311250595392828`,-4.9220355379477216`*^-6},{-0.09036538920735247`,-0.0014092420200415338`,-0.0006213041783051361`,-0.00008424621916589345`,0.00002613897031339265`},{0,0,0,0,0},{2.043516776719323`,0.7741316175477773`,0.17046252889606345`,0.02251383109979296`,0.002122000600796726`,0.00009625843345807259`}}}}[[n-7]],{n,8,16}];


Table[\[Epsilon]MatrixOdd[n]={{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.6524974258738867`,-0.009841516273419884`,0.5304680292056874`,0.0033202691704158306`,0.21618673622166557`,-0.007579962277451725`,0.12879523985017036`,0,0.06739090703148413`,0.045643540481999395`,"NA"},{"\[Sigma]p",-0.009841516273419884`,7.20253526175954`,0.15958481554019485`,-4.18088444061889`,-0.0033272746350371564`,3.1892689191307553`,-0.31129315331180574`,0,-0.13178031635667967`,0.09202779897118799`,"NA"},{"\[Sigma]2",0.5304680292056874`,0.15958481554019485`,{4.344465726757765`,0.4402793337684925`,0.16442561974451916`},{0.5030424254845132`,-0.06176328110773342`,-0.020367567151904728`},{0.875991719167051`,-0.3637178287947264`,-0.026734006519091767`},{-0.3391900874191372`,-0.004954333594404351`,-0.009370974339229995`},{1.21338623922292`,0.01981714666102467`,0.006793673572494654`},{0,0,0},{-0.034863010027422814`,-0.04538026620250944`,-0.00043721946033229906`},"NA","NA"},{"\[Sigma]p2",0.0033202691704158306`,-4.18088444061889`,{0.5030424254845132`,-0.06176328110773342`,-0.020367567151904728`},{7.4002987406072585`,-0.08738704078321562`,-0.055831015115139625`},{-0.03771609419016429`,0.004344576682221171`,0.004775184638530034`},{-1.0732989622189408`,0.1320744373007936`,0.03918166857534407`},{-0.34465311129781134`,0.04307661521957652`,0.005997739261358326`},{0,0,0},{0.05340453300710626`,-0.013414961151241744`,-0.0006280982619072202`},"NA","NA"},{"\[Sigma]3",0.21618673622166557`,-0.0033272746350371564`,{0.875991719167051`,-0.3637178287947264`,-0.026734006519091767`},{-0.03771609419016429`,0.004344576682221171`,0.004775184638530034`},{4.408019567508941`,1.0158712011288997`,-0.026748044080362493`,-0.00234124451622161`},{-0.25897214491106063`,0.05009284592004243`,0.006299527355815487`,-0.00024045618664191362`},{0.20593989321747133`,-0.062200253139529336`,-0.036218538077722455`,-0.0006216373874117067`},{0,0,0,0},"NA","NA","NA"},{"\[Sigma]p3",-0.007579962277451725`,3.1892689191307553`,{-0.3391900874191372`,-0.004954333594404351`,-0.009370974339229995`},{-1.0732989622189408`,0.1320744373007936`,0.03918166857534407`},{-0.25897214491106063`,0.05009284592004243`,0.006299527355815487`,-0.00024045618664191362`},{7.326214053764138`,0.22590906566204816`,0.14771177374625966`,0.018526256786614435`},{0.004741517913916522`,0.07721247965964158`,0.01678783518053711`,0.0003894181135486728`},{0,0,0,0},"NA","NA","NA"},{"\[Sigma]4",0.12879523985017036`,-0.31129315331180574`,{1.21338623922292`,0.01981714666102467`,0.006793673572494654`},{-0.34465311129781134`,0.04307661521957652`,0.005997739261358326`},{0.20593989321747133`,-0.062200253139529336`,-0.036218538077722455`,-0.0006216373874117067`},{0.004741517913916522`,0.07721247965964158`,0.01678783518053711`,0.0003894181135486728`},"NA","NA","NA","NA","NA"},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},"NA","NA","NA","NA","NA"},{"\[Sigma]5",0.06739090703148413`,-0.13178031635667967`,{-0.034863010027422814`,-0.04538026620250944`,-0.00043721946033229906`},{0.05340453300710626`,-0.013414961151241744`,-0.0006280982619072202`},"NA","NA","NA","NA","NA","NA","NA"},{"\[Sigma]p6",0.045643540481999395`,0.09202779897118799`,"NA","NA","NA","NA","NA","NA","NA","NA","NA"},{"\[Sigma]6","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.5826005030488126`,-0.013379356207177515`,0.5538099806260394`,0.006031160300086877`,0.21102367371185252`,-0.009034289924230486`,0.1456679693508597`,0,0.07812626141653094`,0.033512530818202296`,"NA"},{"\[Sigma]p",-0.013379356207177515`,6.729254756524961`,0.16297314839337546`,-4.321571337011361`,0.008504690467913332`,3.387578615634559`,-0.01824097436007497`,0,-0.04841578759803142`,0.08793665336816155`,"NA"},{"\[Sigma]2",0.5538099806260394`,0.16297314839337546`,{4.062448662435122`,0.45715311924862695`,0.18921686990211048`},{0.5630115089010522`,-0.06906886262510893`,-0.01950875903502309`},{0.830274422572223`,-0.36733650563581033`,-0.03377315723808654`},{-0.40007704362316443`,-0.0034939111553151`,-0.010516850695619846`},{1.2785267318337312`,0.046053372400555785`,0.011002784641849773`},{0,0,0},{-0.03947606541771247`,-0.05216871737580711`,-0.0010034605252713137`},{0.09088841337042736`,-0.00491735886109412`,0.00021916238255802954`},"NA"},{"\[Sigma]p2",0.006031160300086877`,-4.321571337011361`,{0.5630115089010522`,-0.06906886262510893`,-0.01950875903502309`},{6.916745683266406`,0.03234909246796246`,0.018084747733965015`},{-0.0398571953954171`,0.0042733190987333785`,0.00521365078026952`},{-1.0165049210646788`,0.16486557119437606`,0.06486150299432332`},{-0.14253456632205155`,-0.003441742481259608`,-0.000845125702606412`},{0,0,0},{0.01506381246528418`,0.0012798194132560324`,0.00011576938283260823`},{-0.014093913930991494`,-0.0014838738563221526`,-0.00013004388817989502`},"NA"},{"\[Sigma]3",0.21102367371185252`,0.008504690467913332`,{0.830274422572223`,-0.36733650563581033`,-0.03377315723808654`},{-0.0398571953954171`,0.0042733190987333785`,0.00521365078026952`},{4.120140416563682`,1.0121596790537966`,-0.019027341104889052`,-0.002257052997600519`},{-0.29656393929302255`,0.054846865543156445`,0.008493309662370479`,0.0005023195190458275`},{0.13268986624017798`,-0.06134220747444772`,-0.041756021280800755`,-0.0014716678344505992`},{0,0,0,0},{1.1204321010315141`,0.08389497686018027`,-0.004530539087686423`,-0.00009947766137320837`},"NA","NA"},{"\[Sigma]p3",-0.009034289924230486`,3.387578615634559`,{-0.40007704362316443`,-0.0034939111553151`,-0.010516850695619846`},{-1.0165049210646788`,0.16486557119437606`,0.06486150299432332`},{-0.29656393929302255`,0.054846865543156445`,0.008493309662370479`,0.0005023195190458275`},{6.841583301159901`,0.28511260531897065`,0.15341914982685081`,0.021704172691690556`},{0.33447912002565405`,-0.014832439227093286`,0.0047371170525484715`,-0.0002737036978260201`},{0,0,0,0},{0.11347063693976668`,-0.0081932592946453`,-0.0009142243682630567`,0.000030535244282529526`},"NA","NA"},{"\[Sigma]4",0.1456679693508597`,-0.01824097436007497`,{1.2785267318337312`,0.046053372400555785`,0.011002784641849773`},{-0.14253456632205155`,-0.003441742481259608`,-0.000845125702606412`},{0.13268986624017798`,-0.06134220747444772`,-0.041756021280800755`,-0.0014716678344505992`},{0.33447912002565405`,-0.014832439227093286`,0.0047371170525484715`,-0.0002737036978260201`},{4.124364539911719`,0.36509807303599146`,0.034632779401011185`,-0.0021650078119390516`,0.00009286131586122573`},{0.`,0,0,0,0},"NA","NA","NA"},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{4.116669069743642`,0.23401462094793818`,0.04191443650387645`,-0.014322958390802552`,0.00003385563054007657`},"NA","NA","NA"},{"\[Sigma]5",0.07812626141653094`,-0.04841578759803142`,{-0.03947606541771247`,-0.05216871737580711`,-0.0010034605252713137`},{0.01506381246528418`,0.0012798194132560324`,0.00011576938283260823`},{1.1204321010315141`,0.08389497686018027`,-0.004530539087686423`,-0.00009947766137320837`},{0.11347063693976668`,-0.0081932592946453`,-0.0009142243682630567`,0.000030535244282529526`},"NA","NA","NA","NA","NA"},{"\[Sigma]p6",0.033512530818202296`,0.08793665336816155`,{0.09088841337042736`,-0.00491735886109412`,0.00021916238255802954`},{-0.014093913930991494`,-0.0014838738563221526`,-0.00013004388817989502`},"NA","NA","NA","NA","NA","NA","NA"},{"\[Sigma]6","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.5281174756678864`,-0.016711585310450857`,0.572625659920982`,0.009489925642194414`,0.2015678188269591`,-0.010134490842789548`,0.1481416453677711`,0,0.07824503439443402`,0.02394615282479026`,"NA"},{"\[Sigma]p",-0.016711585310450857`,6.356275547661356`,0.17585853243387453`,-4.3726855292556595`,0.012305104076524303`,3.552920037666507`,-0.09992841696949113`,0,-0.10693731162539136`,0.09528226069248824`,"NA"},{"\[Sigma]2",0.572625659920982`,0.17585853243387453`,{3.834317595431391`,0.46361823122514967`,0.20859755782098063`},{0.6039976106035307`,-0.0742087294811093`,-0.018592489788286853`},{0.7948928582127684`,-0.370283432519802`,-0.039729800191463785`},{-0.44598364184362527`,-0.0019975111314962197`,-0.01303826641975523`},{1.270531194163664`,0.0691405186788188`,0.01704317709401482`},{0,0,0},{-0.046132214589443804`,-0.05953997475737068`,-0.0015842984100034848`},{0.011782304672303203`,0.00015506002077074463`,0.00029677679196584995`},"NA"},{"\[Sigma]p2",0.009489925642194414`,-4.3726855292556595`,{0.6039976106035307`,-0.0742087294811093`,-0.018592489788286853`},{6.533843999429325`,0.10434270110211609`,0.07588051688462055`},{-0.0394406239365288`,0.003292497577232516`,0.005195593794857778`},{-0.9532353957696714`,0.18744872292015935`,0.08428770991416666`},{-0.13763858254973513`,-0.0028618972202273532`,-0.0005922924829842098`},{0,0,0},{0.027225374371352216`,-0.003480477025589722`,-0.00014522225462976283`},{-0.0008527751125461165`,-0.003119192421078374`,-0.00023726157535141574`},"NA"},{"\[Sigma]3",0.2015678188269591`,0.012305104076524303`,{0.7948928582127684`,-0.370283432519802`,-0.039729800191463785`},{-0.0394406239365288`,0.003292497577232516`,0.005195593794857778`},{3.888740650964425`,1.0035634757212217`,-0.012483781427151867`,-0.0016214134690729536`},{-0.3284197829919604`,0.06081832094719914`,0.010374860002810156`,0.0004822048950926345`},{0.1316721412959563`,-0.06039477828517308`,-0.04617218576540413`,-0.002567907641973804`},{0,0,0,0},{1.1243915698437517`,0.10249598373415562`,-0.003830354838955209`,-0.0002329183828296172`},{-0.4795768172907869`,-0.03958138212575283`,-0.0023773739141353676`,-0.0000674184753006925`},"NA"},{"\[Sigma]p3",-0.010134490842789548`,3.552920037666507`,{-0.44598364184362527`,-0.0019975111314962197`,-0.01303826641975523`},{-0.9532353957696714`,0.18744872292015935`,0.08428770991416666`},{-0.3284197829919604`,0.06081832094719914`,0.010374860002810156`,0.0004822048950926345`},{6.436008503488555`,0.31735649903256097`,0.16014657749957917`,0.026656298778173087`},{0.3528580263772597`,-0.014712279554957724`,0.004177448461525833`,-0.0005362731047503565`},{0,0,0,0},{0.14862404376942986`,-0.01942897387536489`,0.00033114687825807194`,0.00011505063950102401`},{0.04833096437709162`,-0.011821509352177387`,0.0005136052198229358`,-1.3007435599877935`*^-6},"NA"},{"\[Sigma]4",0.1481416453677711`,-0.09992841696949113`,{1.270531194163664`,0.0691405186788188`,0.01704317709401482`},{-0.13763858254973513`,-0.0028618972202273532`,-0.0005922924829842098`},{0.1316721412959563`,-0.06039477828517308`,-0.04617218576540413`,-0.002567907641973804`},{0.3528580263772597`,-0.014712279554957724`,0.004177448461525833`,-0.0005362731047503565`},{3.8988456275653856`,0.45960468768676316`,0.061447658520815095`,0.00045562589976119917`,0.0003714233940915645`},{0.`,0,0,0,0},{0.8348924966239767`,-0.20041076204175584`,-0.022126162241524285`,-0.0027631704476974947`,-0.000014085235782183084`},"NA","NA"},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{3.877803599843221`,0.25783313076236947`,0.03751860009665334`,-0.018891693409226938`,0.00010275467717109361`},{0,0,0,0,0},"NA","NA"},{"\[Sigma]5",0.07824503439443402`,-0.10693731162539136`,{-0.046132214589443804`,-0.05953997475737068`,-0.0015842984100034848`},{0.027225374371352216`,-0.003480477025589722`,-0.00014522225462976283`},{1.1243915698437517`,0.10249598373415562`,-0.003830354838955209`,-0.0002329183828296172`},{0.14862404376942986`,-0.01942897387536489`,0.00033114687825807194`,0.00011505063950102401`},{0.8348924966239767`,-0.20041076204175584`,-0.022126162241524285`,-0.0027631704476974947`,-0.000014085235782183084`},{0,0,0,0,0},"NA","NA","NA"},{"\[Sigma]p6",0.02394615282479026`,0.09528226069248824`,{0.011782304672303203`,0.00015506002077074463`,0.00029677679196584995`},{-0.0008527751125461165`,-0.003119192421078374`,-0.00023726157535141574`},{-0.4795768172907869`,-0.03958138212575283`,-0.0023773739141353676`,-0.0000674184753006925`},{0.04833096437709162`,-0.011821509352177387`,0.0005136052198229358`,-1.3007435599877935`*^-6},"NA","NA","NA","NA","NA"},{"\[Sigma]6","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.4843703994205288`,-0.01974482011696007`,0.5882450298044405`,0.012183276851566303`,0.18951672903648625`,-0.01051164980181951`,0.16037774396440707`,0,0.07411560193647991`,-0.009967451216569273`,"NA"},{"\[Sigma]p",-0.01974482011696007`,6.054195270596434`,0.1864171985061142`,-4.377377433574092`,0.02015100262697833`,3.6445485688251966`,-0.14613455025274896`,0,-0.06960774747402479`,-0.09111141587758925`,"NA"},{"\[Sigma]2",0.5882450298044405`,0.1864171985061142`,{3.6469940705390207`,0.4640822063900998`,0.22385343754967363`},{0.6378491149348551`,-0.078836411585787`,-0.01809171735309572`},{0.7657028456115139`,-0.3724689689153372`,-0.04477835429619466`},{-0.48888704857725945`,-0.00046492465269282695`,-0.01422863822083067`},{1.2579689305161712`,0.08455489375300303`,0.021672388593118718`},{0,0,0},{-0.051044536125703054`,-0.06669084272023078`,-0.0034372592997937122`},{0.043276566497086624`,-0.003850578748951094`,-0.0004158379980263844`},"NA"},{"\[Sigma]p2",0.012183276851566303`,-4.377377433574092`,{0.6378491149348551`,-0.078836411585787`,-0.01809171735309572`},{6.220095723833268`,0.14911343093855298`,0.12146671240831355`},{-0.04142339093610218`,0.0029213463379569545`,0.005188842206437339`},{-0.9155450441976172`,0.2059713441498257`,0.10082942530156934`},{-0.12718354115357994`,-0.003124928070760173`,-0.0003319838706841216`},{0,0,0},{0.010489762689010702`,0.001865821132686569`,0.00032673847591682947`},{-0.006528288676789483`,0.003877372005403501`,0.00032707140448838307`},"NA"},{"\[Sigma]3",0.18951672903648625`,0.02015100262697833`,{0.7657028456115139`,-0.3724689689153372`,-0.04477835429619466`},{-0.04142339093610218`,0.0029213463379569545`,0.005188842206437339`},{3.6963642405888977`,0.9929169141669771`,-0.0070594801839423856`,-0.0006908169016951957`},{-0.3504103299306767`,0.06298451680620874`,0.011188935559873004`,0.0006312932866000999`},{0.12407814112397351`,-0.06111468318777088`,-0.05046866456640529`,-0.0030579986578291632`},{0,0,0,0},{1.0881838803826869`,0.11428990589606573`,-0.003277136535178869`,-0.00012237861812393965`},{0.5437871232765672`,0.04525593875002271`,0.0021603195938717954`,0.0001573846355541434`},"NA"},{"\[Sigma]p3",-0.01051164980181951`,3.6445485688251966`,{-0.48888704857725945`,-0.00046492465269282695`,-0.01422863822083067`},{-0.9155450441976172`,0.2059713441498257`,0.10082942530156934`},{-0.3504103299306767`,0.06298451680620874`,0.011188935559873004`,0.0006312932866000999`},{6.129366593954806`,0.3359679806310447`,0.16757395108443118`,0.03180431251221098`},{0.3587837858402782`,-0.014380407344000729`,0.0034464164955788595`,-0.0007638744588811442`},{0,0,0,0},{0.09490960604872906`,0.00029697207885537904`,-0.0009185693569386432`,-0.00002482903433990153`},{-0.053429790157847525`,0.01399031234853174`,-0.00042368603059053005`,5.360753194520693`*^-10},"NA"},{"\[Sigma]4",0.16037774396440707`,-0.14613455025274896`,{1.2579689305161712`,0.08455489375300303`,0.021672388593118718`},{-0.12718354115357994`,-0.003124928070760173`,-0.0003319838706841216`},{0.12407814112397351`,-0.06111468318777088`,-0.05046866456640529`,-0.0030579986578291632`},{0.3587837858402782`,-0.014380407344000729`,0.0034464164955788595`,-0.0007638744588811442`},{3.7131944004868775`,0.5025296197428778`,0.08427317051038553`,0.004646033812908804`,0.0009797680914958317`},{0.`,0,0,0,0},{0.797612845984346`,-0.1996549374278464`,-0.026402585945738723`,-0.0037206114685608823`,-0.000033638842700392085`},{-0.9717661101559726`,0.07962373160556784`,0.009588428636361218`,0.00038129177202965615`,2.665449396842875`*^-6},"NA"},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{3.679539274720363`,0.27034019977467133`,0.03224675881401066`,-0.024204256925319658`,0.00018827564458773124`},{0,0,0,0,0},{0,0,0,0,0},"NA"},{"\[Sigma]5",0.07411560193647991`,-0.06960774747402479`,{-0.051044536125703054`,-0.06669084272023078`,-0.0034372592997937122`},{0.010489762689010702`,0.001865821132686569`,0.00032673847591682947`},{1.0881838803826869`,0.11428990589606573`,-0.003277136535178869`,-0.00012237861812393965`},{0.09490960604872906`,0.00029697207885537904`,-0.0009185693569386432`,-0.00002482903433990153`},{0.797612845984346`,-0.1996549374278464`,-0.026402585945738723`,-0.0037206114685608823`,-0.000033638842700392085`},{0,0,0,0,0},{3.812237041842332`,0.9197228613883071`,0.014057819512353773`,0.0005195924287942005`,-0.0002271671788657493`,-6.47017331056418`*^-7},{-0.6824138971091926`,-0.017417197246034747`,0.03662080810249586`,0.0023031578671109977`,0.000029286371453832`},"NA"},{"\[Sigma]p6",-0.009967451216569273`,-0.09111141587758925`,{0.043276566497086624`,-0.003850578748951094`,-0.0004158379980263844`},{-0.006528288676789483`,0.003877372005403501`,0.00032707140448838307`},{0.5437871232765672`,0.04525593875002271`,0.0021603195938717954`,0.0001573846355541434`},{-0.053429790157847525`,0.01399031234853174`,-0.00042368603059053005`,5.360753194520693`*^-10},{-0.9717661101559726`,0.07962373160556784`,0.009588428636361218`,0.00038129177202965615`,2.665449396842875`*^-6},{0,0,0,0,0},{-0.6824138971091926`,-0.017417197246034747`,0.03662080810249586`,0.0023031578671109977`,0.000029286371453832`},{3.669182654809386`,0.9793290599133258`,0.10228007430880741`,-0.007598454486102563`,-0.0003766925373997736`,-0.000011403875961408688`},"NA"},{"\[Sigma]6","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA","NA"}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.4484105975925443`,-0.022461943428977983`,0.6015055255319983`,0.014206799173255508`,0.17601447177561644`,-0.010309802370748298`,0.16725300818866445`,0,0.06907894367649621`,0.002192730134994659`,0.06045248890123121`},{"\[Sigma]p",-0.022461943428977983`,5.804134330166185`,0.19194484623285957`,-4.356257581334326`,0.022453339708716092`,3.715439608952775`,-0.22387317162756`,0,-0.10064488593211654`,-0.08233518236863453`,-0.023618731486853773`},{"\[Sigma]2",0.6015055255319983`,0.19194484623285957`,{3.4910360444182365`,0.46104629769234806`,0.23596660630741076`},{0.6682720036951038`,-0.08327735301081149`,-0.017594787273178`},{0.742206894526681`,-0.3739528247495284`,-0.04903370680991884`},{-0.5254715367650905`,0.0005410811889158023`,-0.01499870718758353`},{1.2420579324730776`,0.09890567009450388`,0.026426428836940432`},{0,0,0},{-0.055222252740818004`,-0.07247986779907468`,-0.0043689523163722155`},{0.08784759421804428`,-0.005684314603032874`,-0.0006168430258887031`},{0.3809258923981124`,0.006170514972580016`,0.002065911389203375`}},{"\[Sigma]p2",0.014206799173255508`,-4.356257581334326`,{0.6682720036951038`,-0.08327735301081149`,-0.017594787273178`},{5.956334263519188`,0.176547743396001`,0.15773292295020336`},{-0.04322699147556132`,0.0029841260384110353`,0.004950201429524715`},{-0.8812939612364498`,0.2194228026982913`,0.11441585057294026`},{-0.13785688391592968`,0.0022667238833571266`,0.0012172914457487867`},{0,0,0},{0.014940791126584942`,-0.0006511574936191521`,0.00001245304497195606`},{-0.011033920290649915`,0.003974868131701618`,0.00039297267118639884`},{-0.013833403717084245`,-0.0007476765040752989`,-0.00017645755861468612`}},{"\[Sigma]3",0.17601447177561644`,0.022453339708716092`,{0.742206894526681`,-0.3739528247495284`,-0.04903370680991884`},{-0.04322699147556132`,0.0029841260384110353`,0.004950201429524715`},{3.534865357720175`,0.9811896873633188`,-0.0026703644401530604`,0.00035990986496593183`},{-0.3706760441632053`,0.06574989926773775`,0.011464973506959329`,0.0007668822162827173`},{0.13149685790647253`,-0.06048524212566886`,-0.053452660866571515`,-0.003991754520822699`},{0,0,0,0},{1.0762853734127849`,0.12579063948235278`,-0.0022841686878771823`,-0.00008884979610125794`},{0.5705050933242685`,0.04884728517601038`,0.0017287520707127382`,0.00017133581979779977`},{0.19441327015172347`,-0.0022066280649175895`,-0.005552716651636477`,-0.00021215582030481984`}},{"\[Sigma]p3",-0.010309802370748298`,3.715439608952775`,{-0.5254715367650905`,0.0005410811889158023`,-0.01499870718758353`},{-0.8812939612364498`,0.2194228026982913`,0.11441585057294026`},{-0.3706760441632053`,0.06574989926773775`,0.011464973506959329`,0.0007668822162827173`},{5.869265986381896`,0.3458155413366006`,0.17433641668748123`,0.037093629997387814`},{0.32924861215174084`,-0.0033489044552010828`,0.0037573490177591927`,-0.0009661335974480717`},{0,0,0,0},{0.09531915146544667`,-0.002599256166135799`,-0.0002740182247342881`,1.6152496702128575`*^-6},{-0.054355574834491265`,0.01488255298761713`,-0.0002659903807169883`,-9.66447638480688`*^-6},{0.007974426260237253`,0.0004425092765813865`,0.0009021464855539411`,-0.00004304854410311508`}},{"\[Sigma]4",0.16725300818866445`,-0.22387317162756`,{1.2420579324730776`,0.09890567009450388`,0.026426428836940432`},{-0.13785688391592968`,0.0022667238833571266`,0.0012172914457487867`},{0.13149685790647253`,-0.06048524212566886`,-0.053452660866571515`,-0.003991754520822699`},{0.32924861215174084`,-0.0033489044552010828`,0.0037573490177591927`,-0.0009661335974480717`},{3.5498410708478025`,0.5404050223858403`,0.1047412797520514`,0.008848577781857374`,0.001561595525859739`},{0.`,0,0,0,0},{0.772920898698226`,-0.19393912178887943`,-0.03263107500321369`,-0.004859497388433184`,-0.00009276719451599621`},{-0.854965988669959`,0.07718219323651188`,0.008633680790147499`,0.00018913712745641017`,-4.4898742394265804`*^-6},{1.1405083059276628`,0.0901175184679422`,0.004924281654951426`,-0.00028624027611311913`,0.00003533519771379702`}},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{3.511170849308392`,0.27750928629323995`,0.02799305712066383`,-0.029407635939911254`,0.0002847429730745625`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Sigma]5",0.06907894367649621`,-0.10064488593211654`,{-0.055222252740818004`,-0.07247986779907468`,-0.0043689523163722155`},{0.014940791126584942`,-0.0006511574936191521`,0.00001245304497195606`},{1.0762853734127849`,0.12579063948235278`,-0.0022841686878771823`,-0.00008884979610125794`},{0.09531915146544667`,-0.002599256166135799`,-0.0002740182247342881`,1.6152496702128575`*^-6},{0.772920898698226`,-0.19393912178887943`,-0.03263107500321369`,-0.004859497388433184`,-0.00009276719451599621`},{0,0,0,0,0},{3.625877273881585`,0.9320797276374698`,0.03523070294341099`,0.002174130155458368`,-0.0002271785941097385`,-1.5614979037033161`*^-6},{-0.6770547368886668`,-0.015386093103517068`,0.04125634556691658`,0.0033748704149348823`,0.000057926432944594936`},{-0.022588727470531256`,-0.0575946497741741`,-0.019277371027597818`,-0.0003257023642203483`,-0.00011418315091408856`}},{"\[Sigma]p6",0.002192730134994659`,-0.08233518236863453`,{0.08784759421804428`,-0.005684314603032874`,-0.0006168430258887031`},{-0.011033920290649915`,0.003974868131701618`,0.00039297267118639884`},{0.5705050933242685`,0.04884728517601038`,0.0017287520707127382`,0.00017133581979779977`},{-0.054355574834491265`,0.01488255298761713`,-0.0002659903807169883`,-9.66447638480688`*^-6},{-0.854965988669959`,0.07718219323651188`,0.008633680790147499`,0.00018913712745641017`,-4.4898742394265804`*^-6},{0,0,0,0,0},{-0.6770547368886668`,-0.015386093103517068`,0.04125634556691658`,0.0033748704149348823`,0.000057926432944594936`},{3.4974351965957298`,1.0278928436957422`,0.13025120443`,-0.003875554404017996`,-0.00030060665363760365`,-0.000021804170828363282`},{0.014117903327516246`,0.10855084429333743`,0.05605104870832015`,0.014313235727246534`,0.0009760579572072599`,0.000012220048950845838`}},{"\[Sigma]6",0.06045248890123121`,-0.023618731486853773`,{0.3809258923981124`,0.006170514972580016`,0.002065911389203375`},{-0.013833403717084245`,-0.0007476765040752989`,-0.00017645755861468612`},{0.19441327015172347`,-0.0022066280649175895`,-0.005552716651636477`,-0.00021215582030481984`},{0.007974426260237253`,0.0004425092765813865`,0.0009021464855539411`,-0.00004304854410311508`},{1.1405083059276628`,0.0901175184679422`,0.004924281654951426`,-0.00028624027611311913`,0.00003533519771379702`},{0,0,0,0,0},{-0.022588727470531256`,-0.0575946497741741`,-0.019277371027597818`,-0.0003257023642203483`,-0.00011418315091408856`},{0.014117903327516246`,0.10855084429333743`,0.05605104870832015`,0.014313235727246534`,0.0009760579572072599`,0.000012220048950845838`},{3.643357181124758`,0.4504228258321381`,0.03695102181065199`,-0.0041697586890221084`,-0.00022375239981257662`,-0.00004044940649432373`}}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.418285008455678`,-0.02487888858399746`,0.6129414865970029`,0.015497024903592003`,0.16174477437096055`,-0.010639328982301495`,0.17389793576993748`,0,0.07274808244268974`,0.009899751489574806`,0.06851220123070269`},{"\[Sigma]p",-0.02487888858399746`,5.59340917840121`,0.19745149952075913`,-4.320994142999926`,0.0324326605391501`,3.760450189326346`,-0.2009372114510009`,0,-0.10964207094281078`,-0.07632270352659482`,-0.048701189782101695`},{"\[Sigma]2",0.6129414865970029`,0.19745149952075913`,{3.3580166248918415`,0.4561640195207629`,0.24570283863866688`},{0.6937686599315966`,-0.08735151756645379`,-0.018562789898430722`},{0.7214222778270917`,-0.37483846430095796`,-0.05269055198168598`},{-0.5584933629964834`,0.002802893693264103`,-0.015879541465408074`},{1.2227119523075154`,0.1029168159388512`,0.029129201413540674`},{0,0,0},{-0.044258183101000374`,-0.07600282831120218`,-0.005423059876444756`},{0.11089407487452993`,-0.006737975466877053`,-0.000642450277617932`},{0.38749297082923306`,0.007316732072065461`,0.002242570580259442`}},{"\[Sigma]p2",0.015497024903592003`,-4.320994142999926`,{0.6937686599315966`,-0.08735151756645379`,-0.018562789898430722`},{5.73231841542224`,0.1943587877930484`,0.187087561302381`},{-0.04680386558609644`,0.002395164839396986`,0.003934767445639171`},{-0.851661661043246`,0.22916243864844357`,0.12578348444284373`},{-0.1123252654413841`,-0.004284395813635394`,0.0002572939613612872`},{0,0,0},{0.01109195933463491`,-0.0014868651202210733`,-0.00011400677985726857`},{-0.013627292091939337`,0.0034019690938263208`,0.0003689572219211813`},{-0.008332417698012235`,-0.0013547166881297536`,-0.00009516104888356765`}},{"\[Sigma]3",0.16174477437096055`,0.0324326605391501`,{0.7214222778270917`,-0.37483846430095796`,-0.05269055198168598`},{-0.04680386558609644`,0.002395164839396986`,0.003934767445639171`},{3.394838955073383`,0.9695629963244983`,0.0009415884527349183`,0.0014345079106381576`},{-0.3822302614137542`,0.06744537961130531`,0.01252846919447975`,0.0010073451597001257`},{0.10450157319748388`,-0.06269529581032238`,-0.05848698546304332`,-0.004924336658199259`},{0,0,0,0},{1.0542716016166072`,0.134363261205021`,-0.0016976728091720105`,-0.00015773982355869937`},{0.5834849666975683`,0.05213219561256145`,0.001707422323731`,0.0001836128882804595`},{0.16399492562374454`,-0.00703072021653045`,-0.007707828065685211`,-0.00034073826712076256`}},{"\[Sigma]p3",-0.010639328982301495`,3.760450189326346`,{-0.5584933629964834`,0.002802893693264103`,-0.015879541465408074`},{-0.851661661043246`,0.22916243864844357`,0.12578348444284373`},{-0.3822302614137542`,0.06744537961130531`,0.01252846919447975`,0.0010073451597001257`},{5.642226193548019`,0.35010991770457345`,0.18007013954316775`,0.04218894017157049`},{0.386416730905383`,-0.018641412320049726`,0.002589355373666815`,-0.0011433650514967118`},{0,0,0,0},{0.08611544309126723`,-0.0005646189635687024`,0.00009388219999521887`,9.40433893823503`*^-6},{-0.05875603344604894`,0.015471543427748303`,-0.00006684641953729671`,-0.00002083912964171922`},{0.01347369597781903`,-0.0019852225314378924`,0.0007528078289517135`,-0.00007333052727270665`}},{"\[Sigma]4",0.17389793576993748`,-0.2009372114510009`,{1.2227119523075154`,0.1029168159388512`,0.029129201413540674`},{-0.1123252654413841`,-0.004284395813635394`,0.0002572939613612872`},{0.10450157319748388`,-0.06269529581032238`,-0.05848698546304332`,-0.004924336658199259`},{0.386416730905383`,-0.018641412320049726`,0.002589355373666815`,-0.0011433650514967118`},{3.4223467024679604`,0.5125609657073784`,0.12024482949032254`,0.010343916955775552`,0.0018191296101976863`},{0.`,0,0,0,0},{0.7581083457982641`,-0.20830652869006522`,-0.03565241486912874`,-0.0062505726559737`,-0.00023089388513007885`},{-0.7588493269036819`,0.08578165818059387`,0.007718889179365531`,-7.2020084648144874`*^-6,-3.6812767932141`*^-6},{1.1874131734077682`,0.10679390104603248`,0.009171057269555397`,0.00008023153523621898`,0.00003554576253140885`}},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{3.365858439966325`,0.28145077398581564`,0.02475700661373407`,-0.03428406075174285`,0.00034664309938159496`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Sigma]5",0.07274808244268974`,-0.10964207094281078`,{-0.044258183101000374`,-0.07600282831120218`,-0.005423059876444756`},{0.01109195933463491`,-0.0014868651202210733`,-0.00011400677985726857`},{1.0542716016166072`,0.134363261205021`,-0.0016976728091720105`,-0.00015773982355869937`},{0.08611544309126723`,-0.0005646189635687024`,0.00009388219999521887`,9.40433893823503`*^-6},{0.7581083457982641`,-0.20830652869006522`,-0.03565241486912874`,-0.0062505726559737`,-0.00023089388513007885`},{0,0,0,0,0},{3.4989602242269333`,0.9449193185819245`,0.04934600304365558`,0.0037315186778438697`,-0.00030007597177910127`,-0.00003325288589959685`},{-0.652432012666918`,-0.011822274362341614`,0.045422906463624985`,0.0041917861162726455`,0.00011053517566699871`},{0.012612082448851375`,-0.05529261329017341`,-0.02495771244621558`,-0.0014357240259982949`,-0.00027803891659966795`}},{"\[Sigma]p6",0.009899751489574806`,-0.07632270352659482`,{0.11089407487452993`,-0.006737975466877053`,-0.000642450277617932`},{-0.013627292091939337`,0.0034019690938263208`,0.0003689572219211813`},{0.5834849666975683`,0.05213219561256145`,0.001707422323731`,0.0001836128882804595`},{-0.05875603344604894`,0.015471543427748303`,-0.00006684641953729671`,-0.00002083912964171922`},{-0.7588493269036819`,0.08578165818059387`,0.007718889179365531`,-7.2020084648144874`*^-6,-3.6812767932141`*^-6},{0,0,0,0,0},{-0.652432012666918`,-0.011822274362341614`,0.045422906463624985`,0.0041917861162726455`,0.00011053517566699871`},{3.349871451922687`,1.042541643331917`,0.14811927781447073`,-0.0013079427266196144`,-0.00024085761524660277`,-0.0000271129020155125`},{0.0251957969618837`,0.0645848830664698`,0.04832223188203832`,0.014596302761442406`,0.0012354330032591653`,6.500600702487169`*^-7}},{"\[Sigma]6",0.06851220123070269`,-0.048701189782101695`,{0.38749297082923306`,0.007316732072065461`,0.002242570580259442`},{-0.008332417698012235`,-0.0013547166881297536`,-0.00009516104888356765`},{0.16399492562374454`,-0.00703072021653045`,-0.007707828065685211`,-0.00034073826712076256`},{0.01347369597781903`,-0.0019852225314378924`,0.0007528078289517135`,-0.00007333052727270665`},{1.1874131734077682`,0.10679390104603248`,0.009171057269555397`,0.00008023153523621898`,0.00003554576253140885`},{0,0,0,0,0},{0.012612082448851375`,-0.05529261329017341`,-0.02495771244621558`,-0.0014357240259982949`,-0.00027803891659966795`},{0.0251957969618837`,0.0645848830664698`,0.04832223188203832`,0.014596302761442406`,0.0012354330032591653`,6.500600702487169`*^-7},{3.5130870574798108`,0.48095549925572123`,0.06042159342005436`,-0.0012119015893260387`,-5.1073104351063484`*^-6,-0.000010781282793649843`}}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.392647489027171`,-0.027023787334077936`,0.6229003687709199`,0.017929254610774947`,0.14690404065682863`,-0.014246625421527286`,0.18083568058750643`,0,0.06285736865465172`,0.019143362153100137`,0.0656389049017777`},{"\[Sigma]p",-0.027023787334077936`,5.413177598465244`,0.21073751460575316`,-4.2771952362487315`,0.13269134820947617`,3.7917869712153953`,-0.2329822363845259`,0,-0.12798383338435598`,-0.07087090654574585`,-0.07281572547644549`},{"\[Sigma]2",0.6229003687709199`,0.21073751460575316`,{3.240375623154258`,0.45062707542967195`,0.2536574116775781`},{0.7109916510708728`,-0.09027934249111352`,-0.01891533024626902`},{0.6894973638281581`,-0.37502855286166215`,-0.0562145986105139`},{-0.6025961912141524`,0.013395802416574938`,-0.01542406321955529`},{1.2047841704542497`,0.11061262433620221`,0.03255130465965279`},{0,0,0},{-0.04261779135058951`,-0.08006153791017438`,-0.006342391515790966`},{0.12696285553025044`,-0.007821829023449016`,-0.0006769138466195754`},{0.3930491348196421`,0.011010140566095767`,0.0030157955621715462`}},{"\[Sigma]p2",0.017929254610774947`,-4.2771952362487315`,{0.7109916510708728`,-0.09027934249111352`,-0.01891533024626902`},{5.541312656897519`,0.20380258288008143`,0.2106812466605125`},{-0.06868280244754657`,0.0080487521655674`,0.006045795821401825`},{-0.8255629093478989`,0.23603293320347515`,0.1352065691430748`},{-0.10958731719469883`,-0.002214220720073721`,0.0012034129905059109`},{0,0,0},{0.012275750386415832`,-0.0026533656571965216`,-0.0005133086835010014`},{-0.014067586362207165`,0.0030802128494637764`,0.0002990515470086233`},{-0.002613794395289245`,-0.001303992904137661`,-0.00002600576897155972`}},{"\[Sigma]3",0.14690404065682863`,0.13269134820947617`,{0.6894973638281581`,-0.37502855286166215`,-0.0562145986105139`},{-0.06868280244754657`,0.0080487521655674`,0.006045795821401825`},{3.2555764694921656`,0.961077208680412`,0.004620989462322013`,0.0025605265065746026`},{-0.33914364594906066`,0.054259272816398384`,0.017693792082082608`,0.0023331097884474895`},{0.11059839222522173`,-0.06298491381548647`,-0.06121211444158558`,-0.005707490730487232`},{0,0,0,0},{1.0381044653851828`,0.14158291963434377`,-0.0008981344761080639`,0.000014535669068577065`},{0.589727960038908`,0.05517256107938975`,0.0015912559632940432`,0.0001577068578124547`},{0.14195864408948922`,-0.009314078600072787`,-0.008453460885858936`,-0.0003922068858353631`}},{"\[Sigma]p3",-0.014246625421527286`,3.7917869712153953`,{-0.6025961912141524`,0.013395802416574938`,-0.01542406321955529`},{-0.8255629093478989`,0.23603293320347515`,0.1352065691430748`},{-0.33914364594906066`,0.054259272816398384`,0.017693792082082608`,0.0023331097884474895`},{5.464686248593833`,0.347982138371219`,0.1843224425569828`,0.04688194951361149`},{0.38197549521832325`,-0.015288689725877684`,0.004148340506749788`,-0.0012174430586690892`},{0,0,0,0},{0.05842824529984958`,-0.005154156692129033`,0.0005627878508853897`,0.000023706216196336363`},{-0.07572734941578455`,0.01430909219144468`,0.00006133748728081879`,-0.00003637213977974238`},{0.013719811826993172`,-0.0033680614381498353`,0.0010442723249731464`,-0.00009073045688575606`}},{"\[Sigma]4",0.18083568058750643`,-0.2329822363845259`,{1.2047841704542497`,0.11061262433620221`,0.03255130465965279`},{-0.10958731719469883`,-0.002214220720073721`,0.0012034129905059109`},{0.11059839222522173`,-0.06298491381548647`,-0.06121211444158558`,-0.005707490730487232`},{0.38197549521832325`,-0.015288689725877684`,0.004148340506749788`,-0.0012174430586690892`},{3.3014718726050925`,0.51953659974666`,0.13380099884801963`,0.013585837884424887`,0.0023858780168769123`},{0.`,0,0,0,0},{0.7422672830790397`,-0.2083478337570266`,-0.0395758767127371`,-0.007411937816650635`,-0.0003288030279481112`},{-0.7031342719931103`,0.08790893175388724`,0.0072759240076162865`,-0.0001895337183940968`,-9.841657140951781`*^-6},{1.2053481459636033`,0.1227849531325581`,0.01325992007536004`,0.0005173544861440541`,0.00009457728926236333`}},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{3.238834862278603`,0.28300860611491346`,0.022220203379594437`,-0.03876778059607767`,0.000403300442265948`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Sigma]5",0.06285736865465172`,-0.12798383338435598`,{-0.04261779135058951`,-0.08006153791017438`,-0.006342391515790966`},{0.012275750386415832`,-0.0026533656571965216`,-0.0005133086835010014`},{1.0381044653851828`,0.14158291963434377`,-0.0008981344761080639`,0.000014535669068577065`},{0.05842824529984958`,-0.005154156692129033`,0.0005627878508853897`,0.000023706216196336363`},{0.7422672830790397`,-0.2083478337570266`,-0.0395758767127371`,-0.007411937816650635`,-0.0003288030279481112`},{0,0,0,0,0},{3.367975325623279`,0.9483626678998391`,0.06325740490676647`,0.005745192060438191`,-0.00028709065276731334`,-0.00001589372962904467`},{-0.636081525565933`,-0.008551466331313482`,0.048592333267954514`,0.004867017034950689`,0.00014440327117952247`},{0.033155880626138404`,-0.05286248392986819`,-0.029408102952059794`,-0.0028237016522175513`,-0.0004309651690934107`}},{"\[Sigma]p6",0.019143362153100137`,-0.07087090654574585`,{0.12696285553025044`,-0.007821829023449016`,-0.0006769138466195754`},{-0.014067586362207165`,0.0030802128494637764`,0.0002990515470086233`},{0.589727960038908`,0.05517256107938975`,0.0015912559632940432`,0.0001577068578124547`},{-0.07572734941578455`,0.01430909219144468`,0.00006133748728081879`,-0.00003637213977974238`},{-0.7031342719931103`,0.08790893175388724`,0.0072759240076162865`,-0.0001895337183940968`,-9.841657140951781`*^-6},{0,0,0,0,0},{-0.636081525565933`,-0.008551466331313482`,0.048592333267954514`,0.004867017034950689`,0.00014440327117952247`},{3.220760909431438`,1.0453473668124271`,0.16164047624942812`,0.000942041415261918`,-0.00012213376027559762`,-0.000029767408292308726`},{0.03469836848168523`,0.03673583965960341`,0.043741689537390396`,0.014759938786463906`,0.00128715032502044`,-9.419807016066712`*^-6}},{"\[Sigma]6",0.0656389049017777`,-0.07281572547644549`,{0.3930491348196421`,0.011010140566095767`,0.0030157955621715462`},{-0.002613794395289245`,-0.001303992904137661`,-0.00002600576897155972`},{0.14195864408948922`,-0.009314078600072787`,-0.008453460885858936`,-0.0003922068858353631`},{0.013719811826993172`,-0.0033680614381498353`,0.0010442723249731464`,-0.00009073045688575606`},{1.2053481459636033`,0.1227849531325581`,0.01325992007536004`,0.0005173544861440541`,0.00009457728926236333`},{0,0,0,0,0},{0.033155880626138404`,-0.05286248392986819`,-0.029408102952059794`,-0.0028237016522175513`,-0.0004309651690934107`},{0.03469836848168523`,0.03673583965960341`,0.043741689537390396`,0.014759938786463906`,0.00128715032502044`,-9.419807016066712`*^-6},{3.3971134486743786`,0.5071845525664015`,0.08222438611937821`,0.002183613342822859`,0.00010140133168654815`,-0.00001201491505717628`}}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.3705392365507407`,-0.02892784711484045`,0.6316739289162261`,0.02058381062922055`,0.13253658475757912`,-0.012416691012503814`,0.1876045333222804`,0,0.0577353608550844`,0.02506318285945406`,0.06758716789851842`},{"\[Sigma]p",-0.02892784711484045`,5.257082953315825`,0.22514544442745466`,-4.229481770831065`,0.10409351624465381`,3.8138932585749847`,-0.259706122414386`,0,-0.14349064263416095`,-0.06694363239404691`,-0.09595712063107481`},{"\[Sigma]2",0.6316739289162261`,0.22514544442745466`,{3.136540000478833`,0.4446985611115845`,0.2601569688357315`},{0.724740930123831`,-0.09300023876976561`,-0.018576132315546636`},{0.6798573742524358`,-0.3751443858935082`,-0.058773847531044386`},{-0.6195730098718062`,0.010911511766761332`,-0.016620649516772546`},{1.1870698140474973`,0.11690071841545256`,0.03566606100474639`},{0,0,0},{-0.04253950406858797`,-0.0835307962800925`,-0.007244435548608731`},{0.1405990520323417`,-0.008651637116359483`,-0.000695949165573663`},{0.39629423777656186`,0.014047941586501012`,0.0037291364286378016`}},{"\[Sigma]p2",0.02058381062922055`,-4.229481770831065`,{0.724740930123831`,-0.09300023876976561`,-0.018576132315546636`},{5.375623950746117`,0.209212003540482`,0.2299364261621824`},{-0.06180188693298715`,0.005811738765526291`,0.004912025711432356`},{-0.8070524592276407`,0.2411630323199507`,0.14348629882158948`},{-0.10652390419997292`,-0.0005903384224425675`,0.002032126021110808`},{0,0,0},{0.013035289384356307`,-0.003999910766479754`,-0.0007626175151789149`},{-0.014425727504871689`,0.002755655964965215`,0.00029657441724029323`},{0.002895833620234232`,-0.001064617612338617`,0.00007675990399652407`}},{"\[Sigma]3",0.13253658475757912`,0.10409351624465381`,{0.6798573742524358`,-0.3751443858935082`,-0.058773847531044386`},{-0.06180188693298715`,0.005811738765526291`,0.004912025711432356`},{3.1553015623268097`,0.9489209318951718`,0.006682724712118064`,0.0035031645064262083`},{-0.3697385848521273`,0.06156835101510735`,0.016441304531966225`,0.00220383930432269`},{0.10388583832315755`,-0.06253608504604473`,-0.06367878946509155`,-0.006402446442963875`},{0,0,0,0},{1.0197964656525198`,0.14775420542801518`,-0.00007547871496808224`,0.00010602000020064577`},{0.5945479338505337`,0.05712221500782972`,0.0014214897020754958`,0.0001620932222286796`},{0.12664593149960934`,-0.010881013915627877`,-0.009213767071223058`,-0.00048761670823121767`}},{"\[Sigma]p3",-0.012416691012503814`,3.8138932585749847`,{-0.6195730098718062`,0.010911511766761332`,-0.016620649516772546`},{-0.8070524592276407`,0.2411630323199507`,0.14348629882158948`},{-0.3697385848521273`,0.06156835101510735`,0.016441304531966225`,0.00220383930432269`},{5.289896483367827`,0.3477745702904957`,0.1888883119509513`,0.05115725104203412`},{0.3793574322991924`,-0.01399103138959464`,0.0037522750838594318`,-0.0014276559523785106`},{0,0,0,0},{0.06407507126090443`,-0.004702644414009262`,0.0009045248545741322`,0.00003532889284630076`},{-0.0706721843984728`,0.014595436543125728`,0.00022168988752677572`,-0.00004394879821201244`},{0.01810085543664207`,-0.004611621300470799`,0.0010338693866232043`,-0.00011896073551354723`}},{"\[Sigma]4",0.1876045333222804`,-0.259706122414386`,{1.1870698140474973`,0.11690071841545256`,0.03566606100474639`},{-0.10652390419997292`,-0.0005903384224425675`,0.002032126021110808`},{0.10388583832315755`,-0.06253608504604473`,-0.06367878946509155`,-0.006402446442963875`},{0.3793574322991924`,-0.01399103138959464`,0.0037522750838594318`,-0.0014276559523785106`},{3.1947512579251045`,0.5225628226940847`,0.1451490928224217`,0.016618551450426153`,0.0029721367999507903`},{0.`,0,0,0,0},{0.7274218889217473`,-0.2081689038298414`,-0.04288951330670675`,-0.00854154984579195`,-0.00044342667732973426`},{-0.6592959233910767`,0.09040251783115864`,0.007070510223881335`,-0.00031157207745659244`,-0.00001210358344430007`},{1.21213885832387`,0.1359932519048072`,0.017194744082824738`,0.0009867520992110704`,0.00016307077710197342`}},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{3.1266197457923823`,0.28294872095803675`,0.020174731003413337`,-0.04286335941009532`,0.0004449350373577778`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Sigma]5",0.0577353608550844`,-0.14349064263416095`,{-0.04253950406858797`,-0.0835307962800925`,-0.007244435548608731`},{0.013035289384356307`,-0.003999910766479754`,-0.0007626175151789149`},{1.0197964656525198`,0.14775420542801518`,-0.00007547871496808224`,0.00010602000020064577`},{0.06407507126090443`,-0.004702644414009262`,0.0009045248545741322`,0.00003532889284630076`},{0.7274218889217473`,-0.2081689038298414`,-0.04288951330670675`,-0.00854154984579195`,-0.00044342667732973426`},{0,0,0,0,0},{3.252639405611629`,0.9481164160536019`,0.07488177335237974`,0.007683453366745628`,-0.00023702013082613509`,-0.000018036051240172117`},{-0.6219488509511429`,-0.006032357771439228`,0.05118567300824319`,0.005419584367988287`,0.0001732413827737811`},{0.04938934401562276`,-0.050515690264433706`,-0.03324070594470693`,-0.004116143924326625`,-0.0006006707323082324`}},{"\[Sigma]p6",0.02506318285945406`,-0.06694363239404691`,{0.1405990520323417`,-0.008651637116359483`,-0.000695949165573663`},{-0.014425727504871689`,0.002755655964965215`,0.00029657441724029323`},{0.5945479338505337`,0.05712221500782972`,0.0014214897020754958`,0.0001620932222286796`},{-0.0706721843984728`,0.014595436543125728`,0.00022168988752677572`,-0.00004394879821201244`},{-0.6592959233910767`,0.09040251783115864`,0.007070510223881335`,-0.00031157207745659244`,-0.00001210358344430007`},{0,0,0,0,0},{-0.6219488509511429`,-0.006032357771439228`,0.05118567300824319`,0.005419584367988287`,0.0001732413827737811`},{3.1061336069963374`,1.0427287604706088`,0.17257683476651386`,0.003040604330191914`,0.000015234800139506355`,-0.000038611723836207`},{0.04328336493478668`,0.016853895724509852`,0.04058973559596283`,0.014941738880673388`,0.0013165877908524956`,-0.000018106412277225352`}},{"\[Sigma]6",0.06758716789851842`,-0.09595712063107481`,{0.39629423777656186`,0.014047941586501012`,0.0037291364286378016`},{0.002895833620234232`,-0.001064617612338617`,0.00007675990399652407`},{0.12664593149960934`,-0.010881013915627877`,-0.009213767071223058`,-0.00048761670823121767`},{0.01810085543664207`,-0.004611621300470799`,0.0010338693866232043`,-0.00011896073551354723`},{1.21213885832387`,0.1359932519048072`,0.017194744082824738`,0.0009867520992110704`,0.00016307077710197342`},{0,0,0,0,0},{0.04938934401562276`,-0.050515690264433706`,-0.03324070594470693`,-0.004116143924326625`,-0.0006006707323082324`},{0.04328336493478668`,0.016853895724509852`,0.04058973559596283`,0.014941738880673388`,0.0013165877908524956`,-0.000018106412277225352`},{3.293915933181599`,0.5269344362491476`,0.10210589335248436`,0.006255383739832714`,0.0004206164684649055`,3.090928339067625`*^-6}}},{{"\[Epsilon]","\[Sigma]","\[Sigma]p","\[Sigma]2","\[Sigma]p2","\[Sigma]3","\[Sigma]p3","\[Sigma]4","\[Sigma]4M","\[Sigma]5","\[Sigma]p6","\[Sigma]6"},{"\[Sigma]",1.3512584022425846`,-0.030620854827152058`,0.6394408614687792`,0.023994465864592574`,0.11801257255107354`,-0.014260894716226435`,0.1942014102266053`,0,0.05215576743937694`,0.03227213912922955`,0.06591952745724619`},{"\[Sigma]p",-0.030620854827152058`,5.120434901233796`,0.2447052948442148`,-4.179656106790556`,0.18791896015509496`,3.826112470713038`,-0.28256490744704077`,0,-0.16006906063471749`,-0.06335107060819557`,-0.11781405814532907`},{"\[Sigma]2",0.6394408614687792`,0.2447052948442148`,{3.042393409846248`,0.43887439800159667`,0.26553493545022794`},{0.7334086427084767`,-0.09519002877028639`,-0.01830692658030955`},{0.6536397434509045`,-0.3745471684899924`,-0.061463901656576336`},{-0.6524435382970653`,0.019094291775915862`,-0.016222283027707837`},{1.1699705257074002`,0.12205884402780413`,0.0384947818159116`},{0,0,0},{-0.04262764985014085`,-0.08657809438076589`,-0.008140701956846423`},{0.15061930391175882`,-0.009874484323172908`,-0.0006766643933805053`},{0.39884615608334506`,0.01812961420184731`,0.004200726364468694`}},{"\[Sigma]p2",0.023994465864592574`,-4.179656106790556`,{0.7334086427084767`,-0.09519002877028639`,-0.01830692658030955`},{5.232004809840271`,0.21130811964332588`,0.24573124723596942`},{-0.07759999311353423`,0.010227846335318697`,0.00801219153674583`},{-0.7896575358633122`,0.24455498778038348`,0.1504289823377839`},{-0.10224277225861836`,0.0010884172027523786`,0.0028982941871968353`},{0,0,0},{0.014587322694328999`,-0.005692272943051494`,-0.001067205236119779`},{-0.014158416179555237`,0.00243126315695639`,0.00029730031125747315`},{0.008195038961943268`,-0.0006855726969822279`,0.00020220491831017247`}},{"\[Sigma]3",0.11801257255107354`,0.18791896015509496`,{0.6536397434509045`,-0.3745471684899924`,-0.061463901656576336`},{-0.07759999311353423`,0.010227846335318697`,0.00801219153674583`},{3.0461714824908475`,0.9406355302912978`,0.009371562894117573`,0.004531258250510363`},{-0.3358811183467588`,0.05105797372060986`,0.020563998201389388`,0.0035099472531186383`},{0.10881757417020103`,-0.06236026847011328`,-0.06570685040523477`,-0.007092915084268329`},{0,0,0,0},{1.0055424616431952`,0.1528431782557692`,0.0007975677389198927`,0.00023079482868747895`},{0.5970475623098357`,0.059236103372586744`,0.001198257663973565`,0.00027416587519521967`},{0.11451154964817453`,-0.011229113090967765`,-0.009438277919074207`,-0.0010836817085239237`}},{"\[Sigma]p3",-0.014260894716226435`,3.826112470713038`,{-0.6524435382970653`,0.019094291775915862`,-0.016222283027707837`},{-0.7896575358633122`,0.24455498778038348`,0.1504289823377839`},{-0.3358811183467588`,0.05105797372060986`,0.020563998201389388`,0.0035099472531186383`},{5.154807831965253`,0.3427697685075608`,0.19172975192237623`,0.054968130641371744`},{0.3740154312034206`,-0.01111354528507263`,0.005273420282578061`,-0.0014300602179096046`},{0,0,0,0},{0.042648415350803104`,-0.009542275459999828`,0.0012341671687513248`,0.00004067076329405857`},{-0.08351417596256848`,0.013185231385354419`,0.00033722054726813413`,-0.00005364522362775491`},{0.018188501478829992`,-0.005323056786452751`,0.001289462198348329`,-0.00013129286789287468`}},{"\[Sigma]4",0.1942014102266053`,-0.28256490744704077`,{1.1699705257074002`,0.12205884402780413`,0.0384947818159116`},{-0.10224277225861836`,0.0010884172027523786`,0.0028982941871968353`},{0.10881757417020103`,-0.06236026847011328`,-0.06570685040523477`,-0.007092915084268329`},{0.3740154312034206`,-0.01111354528507263`,0.005273420282578061`,-0.0014300602179096046`},{3.099544920091228`,0.5227696867585253`,0.1546857867774487`,0.019429721716295825`,0.0035657322881697184`},{0.`,0,0,0,0},{0.7150913496394901`,-0.2078085508443627`,-0.0458097336772179`,-0.0096218309862533`,-0.0005711642752790259`},{-0.6244670111367971`,0.0924963201568141`,0.006946748841558267`,-0.00038746054139133173`,-1.8069687697201194`*^-6},{1.2113988271356697`,0.14775206519159018`,0.020831487894551297`,0.001271041733635413`,0.00018630801389050723`}},{"\[Sigma]4M",0,0,{0,0,0},{0,0,0},{0,0,0,0},{0,0,0,0},{0.`,0,0,0,0},{3.0265531152417706`,0.2817653637924169`,0.01857809749113845`,-0.046567725071416245`,0.0004732621671834143`},{0,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0}},{"\[Sigma]5",0.05215576743937694`,-0.16006906063471749`,{-0.04262764985014085`,-0.08657809438076589`,-0.008140701956846423`},{0.014587322694328999`,-0.005692272943051494`,-0.001067205236119779`},{1.0055424616431952`,0.1528431782557692`,0.0007975677389198927`,0.00023079482868747895`},{0.042648415350803104`,-0.009542275459999828`,0.0012341671687513248`,0.00004067076329405857`},{0.7150913496394901`,-0.2078085508443627`,-0.0458097336772179`,-0.0096218309862533`,-0.0005711642752790259`},{0,0,0,0,0},{3.144219171115637`,0.9448423516117095`,0.08509592612781923`,0.009585014779342111`,-0.00015396438998391328`,-9.424239456645701`*^-6},{-0.608290392632642`,-0.003734020006965958`,0.05342576620606767`,0.0059385701572303344`,0.0002052971495434236`},{0.05938270637695714`,-0.048431130498048015`,-0.03648466090089054`,-0.00546093706518728`,-0.0007959202005684634`}},{"\[Sigma]p6",0.03227213912922955`,-0.06335107060819557`,{0.15061930391175882`,-0.009874484323172908`,-0.0006766643933805053`},{-0.014158416179555237`,0.00243126315695639`,0.00029730031125747315`},{0.5970475623098357`,0.059236103372586744`,0.001198257663973565`,0.00027416587519521967`},{-0.08351417596256848`,0.013185231385354419`,0.00033722054726813413`,-0.00005364522362775491`},{-0.6244670111367971`,0.0924963201568141`,0.006946748841558267`,-0.00038746054139133173`,-1.8069687697201194`*^-6},{0,0,0,0,0},{-0.608290392632642`,-0.003734020006965958`,0.05342576620606767`,0.0059385701572303344`,0.0002052971495434236`},{3.003932229985203`,1.0365335331168302`,0.18142834848139353`,0.00503127017945061`,0.00014965733679721282`,-0.00007167715039638016`},{0.050971423520253405`,0.0027418182445475814`,0.03867539339371479`,0.015196341251475249`,0.0013876027392262665`,0.0000328329114252035`}},{"\[Sigma]6",0.06591952745724619`,-0.11781405814532907`,{0.39884615608334506`,0.01812961420184731`,0.004200726364468694`},{0.008195038961943268`,-0.0006855726969822279`,0.00020220491831017247`},{0.11451154964817453`,-0.011229113090967765`,-0.009438277919074207`,-0.0010836817085239237`},{0.018188501478829992`,-0.005323056786452751`,0.001289462198348329`,-0.00013129286789287468`},{1.2113988271356697`,0.14775206519159018`,0.020831487894551297`,0.001271041733635413`,0.00018630801389050723`},{0,0,0,0,0},{0.05938270637695714`,-0.048431130498048015`,-0.03648466090089054`,-0.00546093706518728`,-0.0007959202005684634`},{0.050971423520253405`,0.0027418182445475814`,0.03867539339371479`,0.015196341251475249`,0.0013876027392262665`,0.0000328329114252035`},{3.20080128819973`,0.5415033969357137`,0.11939736758841328`,0.010186827924816072`,0.0006907490232042728`,-0.00003832853684776383`}}}}[[n-7]],{n,8,16}];


(* ::Subsection::Closed:: *)
(*Convention from Harmonics to OPE coefficients*)


(* ::Text:: *)
(*fromHtoInv[spin1, spin2]*)


(* ::Input:: *)
(*fromHtoInv[2,2]={\[ScriptCapitalY][0,0]->(2 \[Lambda][0])/15-\[Lambda][1]/3+\[Lambda][2],\[ScriptCapitalY][2,0]-> (4 \[Lambda][0])/(21 Sqrt[5])-\[Lambda][1]/(3 Sqrt[5]),\[ScriptCapitalY][4,0]-> (4 \[Lambda][0])/35}*)
(*fromHtoInv[2,3]={\[ScriptCapitalY][1,0]->-((6 \[Lambda][0])/(35 Sqrt[5]))+(2 \[Lambda][1])/(5 Sqrt[5])-\[Lambda][2]/Sqrt[5],\[ScriptCapitalY][3,0]->-((8 \[Lambda][0])/(15 Sqrt[105]))+(4 \[Lambda][1])/(5 Sqrt[105]),\[ScriptCapitalY][5,0]->-(4/21) Sqrt[5/33] \[Lambda][0]}*)
(*fromHtoInv[2,4]={\[ScriptCapitalY][2,0]->(8 \[Lambda][0])/(35 Sqrt[21])-6/35 Sqrt[3/7] \[Lambda][1]+2/5 Sqrt[3/7] \[Lambda][2],\[ScriptCapitalY][4,0]->16/231 Sqrt[5/21] \[Lambda][0]-2/21 Sqrt[5/21] \[Lambda][1],\[ScriptCapitalY][6,0]->4/11 Sqrt[5/273] \[Lambda][0]}*)
(*fromHtoInv[2,5]={\[ScriptCapitalY][3,0]->-((40 \[Lambda][0])/(693 Sqrt[3]))+(8 \[Lambda][1])/(63 Sqrt[3])-(2 \[Lambda][2])/(7 Sqrt[3]),\[ScriptCapitalY][5,0]->-((40 \[Lambda][0])/(117 Sqrt[231]))+(4 \[Lambda][1])/(9 Sqrt[231]),\[ScriptCapitalY][7,0]->-(4/143) Sqrt[7/5] \[Lambda][0]}*)
(*fromHtoInv[2,6]={\[ScriptCapitalY][4,0]->20/143 Sqrt[2/77] \[Lambda][0]-10/33 Sqrt[2/77] \[Lambda][1]+2/3 Sqrt[2/77] \[Lambda][2],\[ScriptCapitalY][6,0]->8/165 Sqrt[14/143] \[Lambda][0]-2/33 Sqrt[14/143] \[Lambda][1],\[ScriptCapitalY][8,0]->16/195 Sqrt[14/187] \[Lambda][0]};*)
(*fromHtoInv[3,3]={\[ScriptCapitalY][0,0]->-((2 \[Lambda][0])/35)+(2 \[Lambda][1])/15-\[Lambda][2]/3+\[Lambda][3],\[ScriptCapitalY][2,0]->-((8 \[Lambda][0])/(105 Sqrt[5]))+(16 \[Lambda][1])/(105 Sqrt[5])-(4 \[Lambda][2])/(15 Sqrt[5]),\[ScriptCapitalY][4,0]->-((12 \[Lambda][0])/385)+(4 \[Lambda][1])/105,\[ScriptCapitalY][6,0]->-((40 \[Lambda][0])/(231 Sqrt[13]))}*)
(*fromHtoInv[3,4]={\[ScriptCapitalY][1,0]->(16 \[Lambda][0])/(105 Sqrt[21])-4/35 Sqrt[3/7] \[Lambda][1]+(4 \[Lambda][2])/(5 Sqrt[21])-(2 \[Lambda][3])/Sqrt[21],\[ScriptCapitalY][3,0]->(8 \[Lambda][0])/385-(4 \[Lambda][1])/105+(2 \[Lambda][2])/35,\[ScriptCapitalY][5,0]->(16 \[Lambda][0])/(91 Sqrt[77])-(4 \[Lambda][1])/(21 Sqrt[77]),\[ScriptCapitalY][7,0]->4/429 Sqrt[35/3] \[Lambda][0]}*)
(*fromHtoInv[3,5]={\[ScriptCapitalY][2,0]->-((40 \[Lambda][0])/(693 Sqrt[7]))+(8 \[Lambda][1])/(63 Sqrt[7])-(2 \[Lambda][2])/(7 Sqrt[7])+(2 \[Lambda][3])/(3 Sqrt[7]),\[ScriptCapitalY][4,0]->-((16 Sqrt[5/7] \[Lambda][0])/1001)+(32 \[Lambda][1])/(231 Sqrt[35])-(4 \[Lambda][2])/(21 Sqrt[35]),\[ScriptCapitalY][6,0]->-(4/99) Sqrt[7/65] \[Lambda][0]+4/99 Sqrt[7/65] \[Lambda][1],\[ScriptCapitalY][8,0]->-(32/429) Sqrt[7/85] \[Lambda][0]}*)
(*fromHtoInv[3,6]={\[ScriptCapitalY][3,0]->(80 Sqrt[10/33] \[Lambda][0])/3003-40/693 Sqrt[10/33] \[Lambda][1]+8/63 Sqrt[10/33] \[Lambda][2]-2/7 Sqrt[10/33] \[Lambda][3],\[ScriptCapitalY][5,0]->4/429 Sqrt[14/15] \[Lambda][0]-(4 Sqrt[70/3] \[Lambda][1])/1287+2/99 Sqrt[14/15] \[Lambda][2],\[ScriptCapitalY][7,0]->(96 Sqrt[14/11] \[Lambda][0])/12155-(16 Sqrt[14/11] \[Lambda][1])/2145,\[ScriptCapitalY][9,0]->16/221 Sqrt[42/1045] \[Lambda][0]}*)
(*fromHtoInv[4,4]={\[ScriptCapitalY][0,0]->(8 \[Lambda][0])/315-(2 \[Lambda][1])/35+(2 \[Lambda][2])/15-\[Lambda][3]/3+\[Lambda][4],\[ScriptCapitalY][2,0]->(32 Sqrt[5] \[Lambda][0])/4851-2/147 Sqrt[5] \[Lambda][1]+4/147 Sqrt[5] \[Lambda][2]-1/21 Sqrt[5] \[Lambda][3],\[ScriptCapitalY][4,0]->(432 \[Lambda][0])/35035-(54 \[Lambda][1])/2695+(6 \[Lambda][2])/245,\[ScriptCapitalY][6,0]->(32 \[Lambda][0])/(693 Sqrt[13])-(10 \[Lambda][1])/(231 Sqrt[13]),\[ScriptCapitalY][8,0]->(112 \[Lambda][0])/(1287 Sqrt[17])}*)
(*fromHtoInv[4,5]={\[ScriptCapitalY][1,0]->-(8/693) Sqrt[5/3] \[Lambda][0]+(8 \[Lambda][1])/(63 Sqrt[15])-(2 \[Lambda][2])/(7 Sqrt[15])+(2 \[Lambda][3])/(3 Sqrt[15])-1/3 Sqrt[5/3] \[Lambda][4],\[ScriptCapitalY][3,0]->-((32 Sqrt[5/7] \[Lambda][0])/3003)+(8 \[Lambda][1])/(77 Sqrt[35])-(4 \[Lambda][2])/(21 Sqrt[35])+(2 \[Lambda][3])/(7 Sqrt[35]),\[ScriptCapitalY][5,0]->-((16 \[Lambda][0])/(273 Sqrt[55]))+(8 \[Lambda][1])/(91 Sqrt[55])-(2 \[Lambda][2])/(21 Sqrt[55]),\[ScriptCapitalY][7,0]->-((320 \[Lambda][0])/(21879 Sqrt[3]))+(16 \[Lambda][1])/(1287 Sqrt[3]),\[ScriptCapitalY][9,0]->-((336 \[Lambda][0])/(2431 Sqrt[95]))}*)
(*fromHtoInv[4,6]={\[ScriptCapitalY][2,0]->(Sqrt[2/33] (120 \[Lambda][0]-13 (20 \[Lambda][1]-44 \[Lambda][2]+99 \[Lambda][3]-231 \[Lambda][4])))/3003,\[ScriptCapitalY][4,0]->(Sqrt[10/33] (32 \[Lambda][0]-60 \[Lambda][1]+104 \[Lambda][2]-143 \[Lambda][3]))/3003,\[ScriptCapitalY][6,0]->8/561 Sqrt[2/2145] (12 \[Lambda][0]+17 (-\[Lambda][1]+\[Lambda][2])),\[ScriptCapitalY][8,0]->(8 Sqrt[6/935] (24 \[Lambda][0]-19 \[Lambda][1]))/2717,\[ScriptCapitalY][10,0]->(16 Sqrt[70/11] \[Lambda][0])/4199}*)
(*fromHtoInv[5,5]={\[ScriptCapitalY][0,0]->-((8 \[Lambda][0])/693)+(8 \[Lambda][1])/315-(2 \[Lambda][2])/35+(2 \[Lambda][3])/15-\[Lambda][4]/3+\[Lambda][5],\[ScriptCapitalY][2,0]->-((80 Sqrt[5] \[Lambda][0])/27027)+(64 \[Lambda][1])/(2079 Sqrt[5])-(4 \[Lambda][2])/(63 Sqrt[5])+(8 \[Lambda][3])/(63 Sqrt[5])-(2 \[Lambda][4])/(9 Sqrt[5]),\[ScriptCapitalY][4,0]->-((16 \[Lambda][0])/3003)+(48 \[Lambda][1])/5005-(6 \[Lambda][2])/385+(2 \[Lambda][3])/105,\[ScriptCapitalY][6,0]->-((640 \[Lambda][0])/(35343 Sqrt[13]))+(256 \[Lambda][1])/(10395 Sqrt[13])-(16 \[Lambda][2])/(693 Sqrt[13]),\[ScriptCapitalY][8,0]->-((560 \[Lambda][0])/(24453 Sqrt[17]))+(112 \[Lambda][1])/(6435 Sqrt[17]),\[ScriptCapitalY][10,0]->-((96 Sqrt[21] \[Lambda][0])/46189)}*)


(* ::Text:: *)
(*Constraint from having stress tensor at position 1 and  spinning operator dimension Subscript[\[CapitalDelta], 3] and spin \[ScriptL]*)


(* ::Input:: *)
(*STconstraint[\[CapitalDelta]2_, \[CapitalDelta]3_, \[ScriptL]_]:={\[Lambda][1]-> -((2 (\[ScriptL]-2 \[CapitalDelta]2+2 \[CapitalDelta]3) \[Lambda][0])/(3+\[ScriptL]+\[CapitalDelta]2-\[CapitalDelta]3)),\[Lambda][2]-> -(((\[ScriptL]+\[ScriptL]^2-2 (\[CapitalDelta]2-\[CapitalDelta]3)^2) \[Lambda][0])/((1+\[ScriptL]+\[CapitalDelta]2-\[CapitalDelta]3) (3+\[ScriptL]+\[CapitalDelta]2-\[CapitalDelta]3)))};*)


(* ::Subsection:: *)
(*Getting Matrix elements and examples*)


(* ::Input:: *)
(*getElement[matrix_,rowLabel_,colLabel_]:=Module[{i,j},*)
(*i=FirstPosition[(matrix[[All,1]])[[2;;-1]],rowLabel][[1]]+1;*)
(*j=FirstPosition[(matrix[[1,All]])[[2;;-1]],colLabel][[1]]+1;*)
(*matrix[[i,j]]*)
(*]*)


(* ::Input:: *)
(*getMatrixElement[a_,b_,c_,n_]:=Module[{matrix},*)
(*Switch[b,"\[Epsilon]Even",matrix=\[Epsilon]MatrixEven[n],"\[Epsilon]Odd",matrix=\[Epsilon]MatrixOdd[n],"\[Sigma]",matrix=\[Sigma]Matrix[n],_,Return[$Failed]];*)
(*getElement[matrix,a,c]*)
(*]*)


(* ::Text:: *)
(*Example Subscript[\[Lambda]^(0), \[Epsilon]\[Sigma]\[Sigma]] for N=8,.., 16*)


(* ::Input:: *)
(*Table[{1/n,getMatrixElement["\[Epsilon]", "\[Sigma]", "\[Sigma]",n]},{n, 8, 16}]*)
(*FindFit[%[[-3;;-1]], a+ b x,{a,b},x]*)
(*Show[ Plot[a+b x/. %,{x,0,1/8}],ListPlot[%%]]*)


(* ::Text:: *)
(*Example Subscript[\[Lambda]^(0), \[Sigma]\[Epsilon]\[Sigma]] for N=8,.., 16*)


(* ::Input:: *)
(*Table[{1/n,getMatrixElement["\[Sigma]", "\[Epsilon]Odd", "\[Sigma]",n]},{n, 8, 16}]*)


(* ::Text:: *)
(*Example of different spherical harmonics for three-point function <T | \[Epsilon] | T >, i.e. <T| \[Integral]Subscript[Y, L,0] Subscript[n, x] | T > for L=0,2,4*)


(* ::Input:: *)
(*Table[{1/n,getMatrixElement["T", "\[Epsilon]Even", "T",n]},{n, 8, 16}]*)


(* ::Text:: *)
(*and for the Subscript[\[Lambda]^(0), T\[Epsilon]T],Subscript[(\[Lambda]^(1)), T\[Epsilon]T],Subscript[(\[Lambda]^(2)), T\[Epsilon]T] *)


(* ::Input:: *)
(*fromHtoInv[2,2]*)


(* ::Input:: *)
(*Solve[#==0&/@((First/@fromHtoInv[2,2])-(Last/@fromHtoInv[2,2])), {\[Lambda][0], \[Lambda][1], \[Lambda][2]}]//Flatten*)
(*Table[{\[Lambda][0], \[Lambda][1], \[Lambda][2]}/. %/.{ \[ScriptCapitalY][0,0]-> getMatrixElement["T", "\[Epsilon]Even", "T",n][[1]],\[ScriptCapitalY][2,0]-> getMatrixElement["T", "\[Epsilon]Even", "T",n][[1]],\[ScriptCapitalY][4,0]-> getMatrixElement["T", "\[Epsilon]Even", "T",n][[3]]},{n,8,16}]*)




